Symbiotic star candidates in Gaia Data Release 3

Symbiotic stars, binary pairs with a cool giant fueling accretion onto a hot compact companion, offer unique insights to our understanding of stellar evolution. Yet, only a few hundred symbiotic stars are confirmed. Here, we report on a new search for symbiotic star candidates in Gaia Data Release 3 (GDR3), based entirely on the archive's astrometric, photometric, and spectroscopic information. To begin our search, we identified known symbiotic stars in GDR3 and assessed their absolute magnitude and colors, which are dominated by the cool giant. We also considered measures of astrometric quality that might be affected by binary motion in these systems. Finally, from those sources with Gaia spectroscopic data, we built a low-resolution spectral template that characterizes the unique features of these systems, including H$\alpha$ emission from interaction with the giant's wind and radiation from the hot star. We then queried the full GDR3 archive for sources with spectroscopic data that are bright (< 17 mag in G-band), have modest relative parallax uncertainties (< 20%), and fall within a region of color-magnitude space characteristic of red giants, keeping only sources with spectra that quantitatively match our template. A machine-learning algorithm, trained on known symbiotic stars, produced a new catalog of 1,674 sources. From cross-matches with infrared and X-ray surveys, we present 25 of these sources as particularly compelling candidates for new symbiotic stars.

==> anc/Table_2_all.csv <==
index,source_id,ra,dec,pmra,pmdec,parallax,parallax_over_error,phot_g_mean_mag,bp_rp,astrometric_gof_al,ruwe,abs_mag,rgeom,simbad_id,G,J,K,w1,w2,w3,w4,Xrosat,Xerosita,Xxmm,projcoeff,probability
1,6908433150198135936,309.8358529707035,-5.287888666305459,-0.7326752357397798,-4.456696390313303,0.10479369694724934,5.4367657,11.902498,1.8751488,9.993982,1.3453878,-2.995825945689667,7713.9130859375,EM* StHA  180,11.90250015258789,9.612000465393066,8.496000289916992,8.37399959564209,8.472999572753906,8.164999961853027,7.679999828338623,nan,nan,nan,1.212563538727986,0.995
2,5328425487860113792,132.9879198982092,-48.64260612989727,-3.5269557564356426,3.37655432367618,0.18380029046497912,5.598434,12.467286,1.4815512,42.49732,3.0334454,-1.2109829231810991,5526.3798828125,SS 195,12.467300415039062,10.46399974822998,9.83899974822998,9.562000274658203,9.244000434875488,8.645000457763672,7.377999782562256,nan,nan,nan,1.0863743034230005,0.98
3,5331436642194644992,132.48518010549606,-45.474255929938074,-3.679806282221434,3.6229764723706626,0.26123532261007737,6.949408,12.7849455,1.8073769,54.449257,3.4418912,-0.12989501620861432,3798.289306640625,Ve 6-16,12.784899711608887,10.5600004196167,9.755000114440918,9.456000328063965,9.121000289916992,8.020000457763672,6.88100004196167,nan,nan,nan,1.1116160910053927,0.975
4,5258349561694308096,151.12611854275835,-58.664445617150754,-7.55709085069868,5.437698333721136,0.629305967471723,5.1301465,8.709893,1.389318,145.43303,9.826902,-2.295797523285529,1951.0113525390625,HD  87643,8.709890365600586,6.2170000076293945,3.6500000953674316,-0.05700000002980232,-0.39800000190734863,-1.4520000219345093,-3.134999990463257,nan,nan,nan,1.2316295270600577,0.975
5,5862963206161616640,191.96141218346997,-62.99590575694122,-4.885577406932775,-0.4482067062814773,0.4270754782920228,17.074974,8.984404,1.1133175,24.764002,1.9031458,-2.8630732100912546,2267.562744140625,HD 111124,8.984399795532227,7.510000228881836,6.922999858856201,6.710000038146973,6.382999897003174,5.644000053405762,4.9720001220703125,nan,3.830000078479563e-14,nan,1.1119158786083698,0.97
6,3034134257044832000,113.33961035822745,-11.811071109094618,-1.5012838199184952,2.241330257317586,0.31309029229985796,5.463664,12.75657,1.26688,51.575596,3.7924008,0.23491787266422648,3251.160400390625,V* V668 Pup,12.756600379943848,10.89900016784668,10.112000465393066,9.812000274658203,9.652999877929688,9.08899974822998,8.637999534606934,nan,nan,nan,1.166540157233378,0.97
7,6054125191134238336,183.07192449192556,-63.828069177353186,-6.749050618963579,0.5884804329649485,0.1700087818851199,6.6252036,12.953632,1.4023409,25.404774,1.9445013,-0.8940108670269638,5444.93896484375,,nan,nan,nan,9.65999984741211,9.355999946594238,8.130999565124512,4.755000114440918,nan,nan,nan,1.2132919328765723,0.965
8,5338064773206447744,165.4309218999872,-60.58505377394112,-5.115587307086967,2.308347659389198,0.1939645726375364,5.384573,12.231345,1.2655497,41.36467,2.8032045,-1.3300427538852944,5008.70947265625,GSC 08958-01591,12.231300354003906,10.536999702453613,9.8149995803833,9.317000389099121,9.015000343322754,8.336999893188477,6.47599983215332,nan,nan,nan,1.2085554278995891,0.965
9,5326692730551766016,136.8472800621778,-48.8349289630742,-5.5309793472840525,3.890611615159034,0.5296595211967481,16.439848,13.150624,1.9780855,49.43124,3.269188,1.770608193192782,1796.22900390625,,nan,nan,nan,9.222999572753906,8.916000366210938,8.23900032043457,7.745999813079834,nan,nan,nan,1.196873205544136,0.965
10,5983723702088571392,242.49644219621425,-48.57443133573718,-0.4068769484070469,-1.0213855715178286,0.722167586739222,21.549257,7.9099474,1.6414504,11.54761,1.3741887,-2.7968626448706626,1352.460693359375,HD 144812,7.909949779510498,5.770999908447266,5.046999931335449,4.785999774932861,4.223999977111816,3.880000114440918,3.2249999046325684,nan,nan,nan,1.1271200990687573,0.965
11,5350817871109520128,160.055339471489,-57.81653063723891,-5.479146794545335,2.6306722651947076,0.1540327135177757,5.0499682,13.938463,1.504159,38.88902,2.701795,-0.12347195776229469,5373.70654296875,,nan,nan,nan,10.157999992370605,10.013999938964844,9.84000015258789,8.940999984741211,nan,nan,nan,1.114630366492481,0.965
12,4511115858824499840,283.6202210538993,17.029561684620813,-0.6390069728847538,-5.1330300796700055,0.1662058210459944,5.18071,11.307338,2.507306,18.750921,1.5420245,-2.589431088769153,5319.52294921875,2MASS J18542886+1701468,11.307299613952637,8.331000328063965,7.073999881744385,6.980999946594238,7.072000026702881,6.863999843597412,6.611000061035156,nan,nan,nan,1.0056897047549014,0.96
13,5528044641382352640,126.65648129685324,-39.74413062236329,-5.119492608401863,4.642274557484229,0.3517261072666365,6.6854234,13.230486,1.564498,87.98399,5.2757463,0.9615089436909976,2749.751708984375,WRAY 15-217,13.230500221252441,nan,nan,8.64900016784668,8.25100040435791,7.171000003814697,6.215000152587891,nan,nan,nan,1.065517679844481,0.96
14,4067633238255477248,268.3685112966508,-24.774357429020448,-0.2667486494192543,-2.637497757976732,0.554806626907918,5.9876227,8.396587,1.0876093,59.2832,3.6364267,-2.882704428781576,1847.6109619140625,HD 162718,8.396590232849121,6.90500020980835,6.177999973297119,5.497000217437744,5.176000118255615,4.4629998207092285,3.4639999866485596,nan,nan,5.56953e-12,1.2811515934897455,0.96
15,4155000844481174656,278.36569954826433,-10.5901247948528,0.9373345779226703,-0.605058544140186,1.077420939495517,5.5435553,11.717419,1.9882584,95.52787,8.233029,1.8793457293166895,1021.366943359375,ATO J278.3657-10.5901,11.717399597167969,9.121999740600586,8.267000198364258,7.956999778747559,7.590000152587891,6.822999954223633,5.741000175476074,5.790000098294945e-14,nan,2.64545e-13,1.1676055932516554,0.96
16,6725263992006252160,272.2897271508586,-41.22409083536522,-2.9191179333528146,-6.188822672385102,0.14146389709874568,7.1073384,12.174897,2.4727688,-0.9711409,0.9562808,-2.071874716025654,6884.3505859375,EM* AS  276,12.17490005493164,9.190999984741211,7.9629998207092285,7.892000198364258,7.90500020980835,7.473999977111816,6.843999862670898,nan,nan,nan,1.4270083616995473,0.96
17,443762965990465920,56.303412627104414,52.243841215653184,-0.07143600824643616,-0.10314302087292207,0.2110472178441607,7.5210876,12.786348,1.6113634,25.198086,2.094523,-0.5917535001651011,4477.025390625,EM* GGA  259,12.786299705505371,10.557999610900879,9.809000015258789,9.413999557495117,9.093999862670898,8.248000144958496,7.51800012588501,nan,nan,nan,1.2476959933323375,0.96
18,512813086494390272,21.83780344206586,64.2855732325615,-1.3002128367193038,-0.02480231731475749,0.2975942225124646,10.593576,12.255199,1.5141382,49.45449,2.896333,-0.3766780897650044,3363.19384765625,UCAC3 309-22025,12.255200386047363,10.255999565124512,9.404000282287598,8.918000221252441,8.607000350952148,7.940000057220459,7.109000205993652,nan,nan,nan,1.2416412250217856,0.96
19,271625830731979136,62.96118060231515,50.60545340910245,-1.0203090136314683,-0.7132212947784746,0.3580785615544233,13.454817,11.984536,1.7758722,12.0532875,1.3907176,-0.24557222785319155,2648.180419921875,EM* GGA  283,11.98449993133545,10.267000198364258,9.529000282287598,8.5,8.090999603271484,7.118000030517578,5.142000198364258,nan,nan,nan,1.2432525910845769,0.955
20,5864702289952767616,208.10050773204998,-62.83508048344867,-5.698669041991171,-1.8280995003155638,0.2838796687053765,11.754026,13.191665,1.8302088,34.013096,2.0506601,0.4573361443632393,3121.1572265625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1380343308319956,0.955
21,6347427816233092224,299.95150389026765,-82.87710534496216,-6.7497053793970245,-5.593601232073631,0.11902356755322374,7.113169,11.00558,1.7841749,5.001831,1.2308778,-3.616255234321237,7380.64013671875,ASAS J195948-8252.7,11.005599975585938,8.835000038146973,7.695000171661377,7.419000148773193,7.415999889373779,6.705999851226807,5.8520002365112305,nan,nan,nan,1.2498612600089791,0.955
22,5255418298065809792,156.98274258675127,-58.26050795809599,-5.654997564826221,2.632570233422289,0.16548905436609554,6.7430763,14.1259165,1.7244024,20.72693,1.8106604,0.21976285267622941,4981.6943359375,2MASS J10275586-5815378,14.125900268554688,11.854999542236328,10.923999786376953,10.54699993133545,10.25100040435791,9.258000373840332,7.598999977111816,nan,nan,nan,1.0973644327166296,0.955
23,6054820460425919616,185.805616226006,-62.33507969861279,-5.783949760020899,0.009385646646433184,0.1845535486705292,12.171716,13.416829,1.6303644,8.275242,1.286363,-0.25255888879557276,4547.15234375,WRAY 15-966,13.416799545288086,10.508000373840332,7.109000205993652,5.0,3.311000108718872,0.43799999356269836,-1.1979999542236328,nan,nan,nan,1.354293492756893,0.955
24,524428838421397760,12.524862527219792,64.75973915891613,-1.9394448648784746,0.8955222780558987,0.7434413850949786,6.9636335,11.450825,1.5791397,161.19402,9.9904585,0.8070584039012587,1356.502685546875,EM* GGA    2,11.450799942016602,9.039999961853027,6.994999885559082,5.453999996185303,4.482999801635742,2.243000030517578,0.7360000014305115,nan,nan,nan,1.2426809307570204,0.95
25,5255424444128935168,155.6849772209245,-59.49426879065522,-5.673305126733531,2.786799356023322,0.2511502002995374,14.878304,12.137563,1.4930239,13.808384,1.5388503,-0.8627696039394976,3876.9716796875,THA 35-II-33,12.13759994506836,10.059000015258789,9.152999877929688,8.5600004196167,8.173999786376953,7.314000129699707,8.366000175476074,nan,nan,nan,1.234942214702008,0.95
26,5329885506170824832,132.18974665958677,-46.08594113204394,-2.7583521678443224,3.2648318309217945,0.10509291919428417,7.201192,12.854037,1.9132938,9.214666,1.3350278,-2.0380954365512096,8989.0869140625,Ve 6-14,12.854000091552734,10.442000389099121,9.354000091552734,8.75100040435791,8.348999977111816,7.330999851226807,6.184999942779541,nan,nan,nan,1.3285271190668653,0.95
27,5260177529815990272,150.18517294661203,-54.78757979295496,-4.065589322512642,2.7425849237356625,0.16954386516264133,6.5621233,13.77392,1.375804,35.44062,2.5317688,-0.0796695421574043,4838.10595703125,NGC  3105     4,13.773900032043457,11.647000312805176,10.927000045776367,10.458999633789062,10.156999588012695,9.451000213623047,8.562000274658203,nan,nan,nan,1.2409207226634316,0.95
28,5338229115839425664,163.49818747928552,-60.44564322676116,-5.890289775771031,2.8424393104550116,0.11520277824098402,7.377086,10.231263,1.8409271,1.7715194,1.0657959,-4.461422075795113,7315.0205078125,WRAY 15-682,10.231300354003906,7.322999954223633,6.0970001220703125,5.572999954223633,4.9029998779296875,4.081999778747559,-0.1509999930858612,nan,nan,nan,1.2632600105269898,0.95
29,514967545173074688,32.67091668490811,63.66840478651606,-1.302612912670202,-0.38959140677475335,0.25912424999380856,7.3981943,11.929118,1.2564697,56.5767,2.972427,-1.0033415531325005,3581.904052734375,,nan,nan,nan,8.878000259399414,8.520000457763672,7.704999923706055,6.798999786376953,nan,nan,nan,1.2599015552663007,0.95
30,4156149383152710016,277.10271648739575,-9.093271464799113,1.2913151580703925,-2.0839283569576827,0.6044021250972805,18.04269,11.530853,1.8982735,15.609185,1.7950833,0.4374831847994578,1589.630126953125,,nan,nan,nan,7.918000221252441,7.5269999504089355,7.158999919891357,6.815999984741211,nan,nan,nan,1.3000758634798024,0.95
31,512874899662221824,24.58144477920622,63.885040929490216,-1.447550754417314,-0.0649375047480606,0.17372833572739318,8.889535,13.066551,1.207325,19.036276,1.6958202,-0.7340954952841834,5064.974609375,EM* GGA   71,13.06659984588623,11.50100040435791,10.854000091552734,10.383999824523926,10.064000129699707,9.147000312805176,8.0,nan,nan,nan,1.3277494242768844,0.95
32,5972497860181982720,260.75980942323304,-39.06462899655814,0.874848922065299,-1.4041723456543358,0.6350281307608262,21.673796,8.671504,1.6567454,1.6624671,1.0760413,-2.314531157860255,1501.1292724609375,HD 323154,8.671500205993652,6.533999919891357,5.794000148773193,5.376999855041504,4.955999851226807,4.610000133514404,4.0289998054504395,nan,nan,nan,1.1573727612286893,0.95
33,5337965061248670848,164.78417980103936,-61.35642916435948,-5.618177991876364,2.3792907899685205,0.1617482141097865,5.1848516,15.195449,1.6289625,13.380025,1.502971,1.239646346658084,5031.63232421875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.2384715942063995,0.95
34,3045221015047172224,108.7207862354395,-12.05872210747568,-1.1206864181630383,1.5117033950909218,0.3448778107680299,20.725136,12.431928,1.9520264,12.398306,1.3959285,0.12025394606504847,2889.06689453125,ATO J108.7207-12.0587,12.431900024414062,9.994999885559082,8.930999755859375,8.371000289916992,8.015000343322754,7.215000152587891,6.348999977111816,nan,nan,nan,1.204341377488756,0.95
35,5255482310250132480,155.70750264312437,-58.82694651501189,-5.634606957314983,2.989859512073242,0.22921722681409137,12.986906,13.254672,1.2889719,12.068342,1.4949514,0.055908320032180825,3801.623046875,[MDN2017] VPHAS OB1 01616,13.25469970703125,nan,nan,9.944000244140625,9.687000274658203,9.039999961853027,8.055000305175781,nan,nan,nan,1.1329023914643972,0.95
36,5259968347725916672,150.34223121172937,-55.95469975554743,-5.22001278546898,2.7487103302987017,0.34878942222896875,18.652859,12.430257,1.6515865,15.833058,1.7002944,0.14307337141127974,2870.436279296875,,nan,nan,nan,9.060999870300293,8.777000427246094,8.149999618530273,7.202000141143799,nan,nan,nan,1.228793561024073,0.95
37,5351858107871945344,157.13131518437484,-56.75206316173064,-7.2904355715401605,3.863021493293833,0.4254163642844073,18.06618,12.290349,2.0023584,17.77699,1.7716763,0.43441996506615865,2347.901123046875,2MASS J10283152-5645074,12.290300369262695,10.378999710083008,9.77400016784668,8.293000221252441,7.98199987411499,7.281000137329102,6.375,nan,nan,nan,1.131870748308443,0.945
38,5863238393296131200,196.293858613715,-62.47700674366113,-6.920661464817937,-0.5400554766793196,0.28735095724942616,15.277015,12.588218,1.5336447,16.249296,1.5735389,-0.11971902354409636,3369.166015625,THA 17-10,12.588199615478516,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.129565674966671,0.945
39,5882859143934470528,231.14935375096135,-58.33165696155667,-2.7366927650103015,-4.015958323608281,0.3220155497049371,15.854166,13.396422,1.8029613,21.848598,1.6596807,0.9358066047106419,2768.90869140625,,nan,nan,nan,9.470999717712402,9.131999969482422,8.482000350952148,7.230999946594238,nan,nan,nan,1.1136475418598089,0.945
40,464808855498731392,40.59180815442292,60.43079042256427,0.2456104149634552,-1.1093871272638127,0.5489927637818526,21.37383,11.673189,1.5032473,31.037676,1.947551,0.37102226368867974,1715.188232421875,ZTF J024222.02+602550.9,11.673199653625488,10.147000312805176,9.585000038146973,8.751999855041504,8.510000228881836,7.939000129699707,7.295000076293945,nan,nan,nan,1.0881685919955264,0.945
41,511373821468521600,26.86798116374548,61.80757082732767,-1.2102148957660428,-0.19097893646618305,0.24916483837313913,9.476859,12.979856,1.8522873,29.41475,1.906207,-0.03771068472724437,3663.138427734375,EM* GGA  105,12.979900360107422,10.725000381469727,9.857999801635742,9.343999862670898,9.029999732971191,8.265000343322754,7.617000102996826,nan,nan,6.53832e-14,1.1797171689668904,0.945
42,5865754449536321024,204.4043745139204,-61.858250804562395,-6.784659435773107,-1.5987888312002558,0.2650753366453876,6.137689,13.045512,1.2125378,66.55076,3.6856713,0.16235880756758547,3472.794677734375,,nan,nan,nan,10.307999610900879,10.053999900817871,9.61400032043457,8.348999977111816,nan,nan,nan,1.1603983082139417,0.945
43,5338859788828267520,163.49179721273484,-58.62932985843111,-5.714657342505546,3.148111632446199,0.1538220218113477,9.223243,14.048679,1.3831272,11.419734,1.4118055,-0.016228071434916558,5237.9873046875,,nan,nan,nan,10.366999626159668,10.059000015258789,9.593000411987305,8.416999816894531,nan,nan,nan,1.2036746162277563,0.945
44,4063536079990663296,269.089557230555,-27.632173114059395,0.2136294320503861,-0.5208625473372415,0.1897542034307888,5.6053877,10.9764185,1.8384686,-6.0099225,0.7882332,-2.6326244790440825,4857.55859375,EM* AS  254,10.976400375366211,8.628000259399414,7.936999797821045,7.598999977111816,7.276000022888184,7.098999977111816,6.400000095367432,nan,nan,nan,1.2441546065613316,0.945
45,5594921714592554624,116.39085904821538,-32.84075464790224,-1.9778671150081575,3.0923588532697748,0.45870222203216476,11.342671,12.480317,1.4526653,56.44548,3.607127,0.7879713354535269,2182.7041015625,GSC 07110-01697,12.480299949645996,nan,nan,9.64900016784668,9.347999572753906,8.402999877929688,7.020999908447266,nan,nan,nan,1.1395685366256032,0.945
46,2025674084853852160,292.21765244583673,27.16688099454334,-6.1097859841151045,-7.67641894298991,0.1422126703709757,8.18264,11.672332,2.0327225,9.878681,1.3097636,-2.5629767331018414,5970.4638671875,EM* AS  357,11.672300338745117,8.579999923706055,7.261000156402588,7.077000141143799,7.1579999923706055,6.818999767303467,6.257999897003174,nan,nan,nan,1.3582762443039316,0.945
47,1979222432974084480,324.99277709260576,50.239163753469505,-4.825984653960038,-3.2920115172140436,0.5801261426451841,5.1897326,12.239763,2.4632597,132.15112,8.429405,1.057375444066949,1914.0340576171875,V* V645 Cyg,12.239800453186035,10.942000389099121,6.8480000495910645,1.590000033378601,-0.15600000321865082,-0.9150000214576721,-3.203000068664551,nan,nan,nan,1.066375469419964,0.94
48,6058213415880303104,185.13721857551877,-60.747349576117486,-4.819133532352009,0.29959109490563435,0.384579021109837,21.64938,12.087624,1.353385,11.117348,1.3964337,0.012551544524121994,2521.210693359375,WRAY 15-961,12.087599754333496,nan,nan,8.692000389099121,8.461999893188477,8.00100040435791,7.7729997634887695,nan,nan,nan,1.1426135402826392,0.94
49,5884531947814240128,238.86050756870625,-55.40884579432094,-2.889244494108749,-2.677895322598887,0.390816145349829,15.557564,11.399541,1.6921854,7.771513,1.2543188,-0.6405966141208665,2458.64892578125,WRAY 15-1378,11.399499893188477,9.366000175476074,8.63599967956543,8.128000259399414,7.7210001945495605,6.508999824523926,5.440000057220459,nan,nan,nan,1.31131254968986,0.94
50,4268727043002386432,285.3620672026153,2.6093033195757402,-0.9957296618967897,-3.8809884459100186,1.1302306160256608,10.733106,10.299753,1.5049934,87.508644,7.088363,0.5655885261884386,899.4680786132812,EM* AS  335,10.299799919128418,8.435999870300293,7.741000175476074,7.127999782562256,6.7729997634887695,5.938000202178955,4.823999881744385,nan,nan,nan,1.242378041106607,0.94
51,2033552326189963648,299.1314086616543,31.105566592642617,-2.917484682829179,-5.300052697446738,0.27027253828412334,17.843868,9.930428,1.9704609,5.6351843,1.1885685,-2.910562846902728,3362.44775390625,EM* MWC  623,9.93043041229248,7.0960001945495605,5.379000186920166,4.039000034332275,2.9570000171661377,1.569000005722046,0.9639999866485596,nan,nan,nan,1.305388730292943,0.94
52,4588531128181703424,277.3169133532488,30.84922747264,-2.238738626394367,-6.326598591692006,0.09623721403220171,6.50692,11.621483,2.06676,5.4345684,1.1874458,-3.4618019401901705,7897.18701171875,EM* StHA  151,11.621500015258789,9.107000350952148,7.964000225067139,7.864999771118164,7.938000202178955,7.701000213623047,7.236000061035156,nan,nan,nan,1.3360372485591097,0.94
53,523157188805722624,19.729029993774272,63.17588677744764,-1.4137885210093855,-0.155989122975586,0.15289719489102319,8.892807,13.494498,1.9105082,16.986399,1.5745736,-0.5835041583472105,5365.203125,,nan,nan,nan,9.741000175476074,9.407999992370605,8.637999534606934,8.097999572753906,nan,nan,nan,1.1972748624611058,0.94
54,4387125994117106816,260.391009009906,1.8365378776485037,-2.5083531113549795,-7.093101215809198,0.11749526264483562,5.5357165,12.407475,2.7050714,11.076642,1.3333066,-2.242422746472432,7648.2802734375,ATO J260.3910+01.8365,12.407500267028809,9.147000312805176,7.88100004196167,7.790999889373779,7.875999927520752,7.506999969482422,6.97599983215332,nan,nan,nan,1.2658205603540984,0.935
55,4097642690123383808,273.84105971532637,-16.61047820775759,0.7852215778563411,-1.2780847194002969,0.37352649968388385,15.971359,13.814879,1.7896452,7.1391487,1.3475229,1.6764865078583746,2413.564453125,,nan,nan,nan,10.109999656677246,9.817000389099121,8.432000160217285,6.611000061035156,nan,nan,nan,1.1006264775440107,0.935
56,465526596075683072,38.047705065387625,61.362571053338435,-1.4130053592395475,0.15357767550880402,0.44774370307367894,9.521369,10.468296,1.4239779,55.310394,3.1492362,-1.2765565150580898,2127.221435546875,EM* MWC   50,10.468299865722656,8.550000190734863,7.71999979019165,7.250999927520752,6.873000144958496,5.939000129699707,4.875,nan,nan,nan,1.339211603630916,0.935
57,258225223525061248,65.21587886390537,48.41391159654188,0.18633981665876592,-1.8397616162820898,0.5363017654692227,19.837666,11.383477,1.4973383,19.757263,1.6611643,0.03052334416628355,1756.4268798828125,EM* VES  799,11.383500099182129,9.52400016784668,8.800000190734863,8.371999740600586,8.045000076293945,7.186999797821045,5.965000152587891,nan,nan,nan,1.2300755778011738,0.935
58,5350304330466080768,161.4879820440298,-59.94530737935614,-6.899161537704366,1.9720283892273296,0.4598905867336439,10.337238,10.9635935,1.5895052,43.07082,3.0656233,-0.7231339154673151,2111.072509765625,THA 35-II-101,10.963600158691406,8.557000160217285,6.041999816894531,nan,nan,nan,nan,nan,nan,1.5738e-13,1.321122501808052,0.935
59,5337186916241384576,166.20512333811888,-61.27424194156513,-5.668374759555713,2.3400051160197752,0.12073172756927229,6.012359,14.123001,1.2714558,13.59561,1.5044214,-0.46789182604335267,6329.0009765625,,nan,nan,nan,10.501999855041504,10.28600025177002,12.517000198364258,9.289999961853027,nan,nan,nan,1.248769573712673,0.935
60,5355016351943805568,154.71535534231904,-55.81070132637784,-6.717362448565735,4.137202544977293,0.2853860190611757,11.477468,12.817018,1.5820084,34.926365,2.4819522,0.09418102223245484,3441.958984375,Gaia DR3 5355016351943805568,12.817000389099121,nan,nan,9.475000381469727,9.152999877929688,8.571999549865723,7.953000068664551,nan,nan,nan,1.0639418540575636,0.935
61,1981413759654971008,328.36451074833036,52.99943779026211,-2.305474945299678,-2.6894949952509406,0.14634442379886814,6.268736,12.208509,1.4566889,11.515948,1.4489865,-1.9646096595843154,6519.35302734375,EM* MWC  645,12.208499908447266,10.253999710083008,7.456999778747559,4.7230000495910645,3.4010000228881836,1.121999979019165,-0.597000002861023,nan,nan,nan,1.352290274732981,0.935
62,271389882404833536,64.4750716744346,50.52850260376518,-1.1092382070999347,-0.7376566850932933,0.18311407976600438,7.35069,11.8089485,1.2381821,19.877213,1.6635009,-1.877442789237513,4573.00927734375,EM* GGA  285,11.808899879455566,10.102999687194824,9.402999877929688,8.994000434875488,8.652000427246094,7.770999908447266,7.0289998054504395,nan,nan,nan,1.2117107877841564,0.935
63,3373377162363522560,93.85699224025366,18.051876331922067,3.0536265109802065,-1.3798189417114353,0.8150725194399259,11.797969,10.597879,1.1772194,51.668777,4.4995465,0.153860664480451,1202.5286865234375,EM* AS  121,10.597900390625,8.85099983215332,8.022000312805176,7.741000175476074,7.578999996185303,7.15500020980835,6.584000110626221,nan,nan,nan,1.199016298698231,0.935
64,4256260466614300928,277.35703867167297,-6.077050094333959,-1.9267724167662572,-5.626174803296052,0.5597256537216918,21.445282,11.221593,1.486042,5.307471,1.277134,-0.03853103566798666,1705.938232421875,EM* MWC  300,11.221599578857422,9.309000015258789,6.208000183105469,3.50600004196167,-0.09000000357627869,-0.7649999856948853,-2.693000078201294,nan,nan,nan,1.3575225867264402,0.935
65,5329858190187250688,130.85727236834944,-46.13817793804342,-3.1876101848656755,3.5226720225165513,0.09687424596277,6.1505923,13.571921,1.0666122,9.809536,1.3751882,-1.4970369758167799,7602.2529296875,GSC 08151-01988,13.571900367736816,12.008999824523926,11.262999534606934,10.781999588012695,10.47700023651123,9.553000450134277,6.4730000495910645,nan,nan,nan,1.2770327080127817,0.935
66,523951031900141568,10.724111002517093,63.81501472371398,-2.667623910220775,-0.8021806920003921,0.2673100808771988,12.128535,11.721626,1.6271782,21.694744,1.8014941,-1.1432970317220992,3325.761962890625,EM* VES  692,11.721599578857422,9.75100040435791,9.024999618530273,8.616999626159668,8.281999588012695,7.321000099182129,6.441999912261963,nan,nan,nan,1.2376568399326506,0.93
67,4067403646461213696,268.1386333707829,-25.35022544294829,-0.42204772532067103,-2.170062581586304,0.36271478768082493,13.447192,11.8995905,1.228445,8.905174,1.3091906,-0.30258319831819946,2595.916015625,Ve 2-32,11.8996000289917,10.258999824523926,9.760000228881836,9.498000144958496,9.28499984741211,8.829000473022461,8.718000411987305,nan,nan,nan,1.1970466355758138,0.93
68,5975320581379919744,260.96146229846966,-35.88588129915542,0.7723622180626857,-1.5640287045504826,0.6416806740002683,34.804714,11.756933,1.5222502,2.2561035,1.1026477,0.7935280097847581,1497.2078857421875,WRAY 15-1699,11.7568998336792,9.708000183105469,8.906999588012695,8.534000396728516,8.248000144958496,7.314000129699707,4.656000137329102,nan,nan,nan,1.2287713059353205,0.93
69,5522102403820587264,130.4196394668129,-45.37287854085347,-3.0395654527306792,3.7972050420129193,0.15976584959712906,6.1311016,14.34095,1.3230495,17.460629,1.7093768,0.35836977831941397,5134.55908203125,,nan,nan,nan,11.210000038146973,10.868000030517578,9.913000106811523,9.14900016784668,nan,nan,nan,1.2250357371994025,0.93
70,5867735258425947520,212.05234876051682,-59.54712913241427,-6.633441996803234,-1.9387756359335637,0.28134030899941265,13.159687,10.857701,2.2725534,5.8170676,1.1813068,-1.8961388978575044,3199.97216796875,WRAY 15-1174,10.85770034790039,8.10200023651123,7.223999977111816,6.86899995803833,6.368000030517578,5.514999866485596,4.763000011444092,nan,nan,nan,1.1280606659714107,0.93
71,5865969992511202048,210.26830667919467,-62.89503928419327,-5.705318107757685,-2.4435680279911973,0.29787476800969803,7.1810656,11.676324,2.8652601,3.786267,1.0992806,-0.9535075237230579,3157.770751953125,WRAY 15-1163,11.676300048828125,nan,nan,6.7230000495910645,6.303999900817871,6.0,4.458000183105469,nan,nan,nan,1.0196711304044155,0.93
72,4097316822355395456,274.7346790032127,-17.133041522114205,1.181471404197934,-1.4983570434028133,0.6105576482278917,16.836695,12.533636,2.0426369,26.272053,2.7084558,1.4622694724252057,1614.0107421875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.229624989862526,0.93
73,4106582613060187520,279.9160273452767,-11.878621378187914,0.39577170596471584,-0.37124617953477534,0.614454208651343,8.461244,9.242763,1.0004168,33.523296,3.103499,-1.8147898182182516,1575.798095703125,HD 172252,9.242759704589844,7.925000190734863,7.488999843597412,7.0980000495910645,6.848999977111816,6.03000020980835,5.206999778747559,nan,nan,nan,1.1663063150101842,0.93
74,4086068199924917760,283.66796127822084,-19.699957198479247,-5.606193001050396,-9.66045581719917,0.19031432336017193,7.2447762,12.105635,1.1346483,7.449459,1.4140022,-1.4970079345991962,4877.412109375,V* V4368 Sgr,12.105600357055664,9.083999633789062,8.616999626159668,8.63599967956543,8.083000183105469,7.0229997634887695,5.9039998054504395,nan,nan,nan,1.3494798046932457,0.93
75,518028345022320640,29.80173068081585,64.4034307736923,-1.3433188451590143,0.38821407325712615,0.16457534737587276,7.1148787,12.953149,1.1777496,18.065739,1.5862362,-0.9650272559016244,5468.724609375,EM* VES  660,12.953100204467773,11.37600040435791,10.73900032043457,10.32699966430664,9.972000122070312,9.052000045776367,8.267000198364258,nan,nan,nan,1.2941276722034678,0.93
76,5259925054459302400,149.93513061051192,-56.458204982032896,-5.077097580290104,3.4098252273683185,0.33927609016675125,19.860424,13.842279,1.8982487,9.194764,1.3720617,1.4950457074587575,2679.29345703125,,nan,nan,nan,10.156000137329102,9.833000183105469,9.135000228881836,7.447000026702881,nan,nan,nan,1.0830890557924044,0.93
77,511299746174161792,27.67519181288775,61.25732543877094,-1.245675680942351,-0.08823287840687645,0.24726713491288213,14.544461,12.0033245,1.6413069,21.411026,1.5565867,-1.0308435078784122,3775.026611328125,EM* GGA  116,12.003299713134766,9.821999549865723,8.9350004196167,8.51099967956543,8.192000389099121,7.449999809265137,6.6579999923706055,nan,nan,nan,1.1679604578991747,0.93
78,5594869835684705536,117.41429042599516,-32.365060690257295,-1.8933151910014425,3.6278987039153594,0.17757065036478406,11.16279,13.508834,1.106123,14.698102,1.5121636,-0.24431018816715167,4734.17919921875,,nan,nan,nan,10.932999610900879,10.66100025177002,9.772000312805176,8.303000450134277,nan,nan,nan,1.15283433201894,0.93
79,2930514876802398080,110.01692286018084,-19.51258009232439,-1.6590619354543377,1.6407789857016875,0.47554188807767256,19.180075,8.960474,2.1920676,13.789377,1.4747484,-2.653582096913624,1990.7056884765625,V* V357 CMa,8.960470199584961,6.068999767303467,4.831999778747559,4.769999980926514,4.636000156402588,4.614999771118164,4.38700008392334,nan,nan,nan,1.1854642926090964,0.93
80,5533423903245046912,123.68642896837964,-41.75648106645886,-2.6705640414361005,4.5395262823420826,0.19975805117314513,13.767883,13.21239,1.4930162,9.555302,1.3604969,-0.2850885919431718,4257.6494140625,,nan,nan,nan,9.96399974822998,9.675000190734863,8.928000450134277,8.116000175476074,nan,nan,2.53926e-14,1.0100070749925303,0.93
81,6724532954211897984,273.0687635343913,-42.51829001212096,-4.7887700630072825,-3.7461419463502708,0.11795087198442936,7.8964996,12.030447,1.626483,-1.6676729,0.9317248,-2.6110472143969012,7495.93994140625,WRAY 15-1846,12.030400276184082,nan,nan,8.920999526977539,8.897000312805176,8.62399959564209,8.164999961853027,nan,nan,nan,1.1529898683772768,0.93
82,3100883104010257664,104.8798773473969,-6.284695200422928,-0.47491071014557656,1.1016828370692637,0.21169189039294378,10.934579,12.809946,1.5994215,7.2831016,1.2953933,-0.5615328340646144,4490.9033203125,,nan,nan,nan,9.694999694824219,9.362000465393066,8.574999809265137,7.821000099182129,nan,nan,nan,1.088070911512894,0.93
83,5255357790564957312,157.31984440015324,-59.080062524498,-5.363031912439509,2.877257762320981,0.16733427520626912,8.18587,14.288045,1.163063,9.051178,1.3423637,0.40596946421287683,5037.8095703125,[MDN2017] VPHAS OB1 02562,14.288000106811523,nan,nan,11.812999725341797,11.54800033569336,10.288000106811523,8.739999771118164,nan,nan,nan,1.1170592960880377,0.93
84,465619436087728256,40.679806576684825,61.26601556114555,-0.09377269923451664,-0.17164635148212196,0.3350005172986848,12.180184,10.549657,1.8673115,28.236582,1.9737083,-1.8251157437036127,2793.755615234375,EM* MWC   56,10.549699783325195,7.927000045776367,6.706999778747559,6.435999870300293,6.383999824523926,5.888000011444092,4.9629998207092285,nan,nan,nan,1.359897708453343,0.93
85,5594787509744029568,117.86948914788026,-32.76650767301236,-2.0015640557622327,3.319866294523642,0.22403883412117484,13.116645,13.748126,1.9218569,13.673927,1.506238,0.49974254982550903,3923.003662109375,,nan,nan,nan,10.22700023651123,9.812999725341797,9.022000312805176,8.105999946594238,nan,nan,nan,1.2712684720279293,0.925
86,5716477367904420736,113.2107038472043,-19.97511584479552,-1.3214141240706034,1.582967370035291,0.19103906951259442,8.195462,11.850319,1.8741646,17.722506,1.6598846,-1.744070120552216,4983.07177734375,,nan,nan,nan,8.270000457763672,8.100000381469727,7.697000026702881,7.10099983215332,nan,nan,nan,1.1235655453178464,0.925
87,462886904874101760,48.25126052025539,59.76217772975988,0.6154844672362871,-0.5104447148498119,0.6018318105621615,8.522559,11.431008,1.4362373,71.49388,4.1471033,0.3283840348326983,1651.3623046875,EM* GGA  232,11.430999755859375,9.49899959564209,8.781999588012695,8.288999557495117,7.945000171661377,7.120999813079834,6.388000011444092,nan,nan,nan,1.239608567103651,0.925
88,4146612395388085376,274.6617473907145,-13.778973433925044,0.218239308478331,-1.6406704585008571,0.6246846339183789,18.110346,10.515964,1.4355574,15.900603,1.8307326,-0.505732329418322,1530.66650390625,EM* MWC  916,10.515999794006348,8.562999725341797,7.714000225067139,7.146999835968018,6.828000068664551,4.931000232696533,1.4249999523162842,1.950000057260315e-12,nan,nan,1.3174507395081536,0.925
89,467748228038527232,41.905245031152205,64.08593253335503,-0.923046262422517,0.07425746967021687,0.16755226640174942,6.982902,14.09764,1.1568174,26.113945,1.6088217,0.21839157109126717,5117.52490234375,IPHAS J024737.27+640509.3,14.097599983215332,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.2125416084345473,0.925
90,2068392276221901952,305.1176590307429,41.364287565042325,-2.270773422299798,-5.864745483698334,1.095617340660258,56.921642,10.223534,1.4097843,15.963395,1.6219865,0.4218281170898823,891.5293579101562,BD+40  4124,10.22350025177002,7.9039998054504395,5.765999794006348,nan,nan,nan,nan,nan,nan,nan,1.3276677030613047,0.925
91,3345286461338425216,91.71654590900017,14.513789600672743,0.5687549665506633,-0.35706564229534615,0.29119214457631426,14.8255625,12.911994,1.644455,5.617025,1.2678554,0.2328922550897765,3208.722412109375,[D75b] Em* 06-004,12.911999702453613,10.388999938964844,nan,9.529000282287598,9.154999732971191,8.128000259399414,7.066999912261963,nan,nan,nan,1.1976836094191838,0.925
92,5350753274806465664,160.38623938331006,-58.21495876388551,-5.497778811372086,2.8177309437664895,0.17768952306578956,13.668879,13.201365,1.8588047,3.4923332,1.1316003,-0.5503254207246577,4737.60693359375,,nan,nan,nan,9.359999656677246,9.062999725341797,8.345000267028809,6.855000019073486,nan,nan,nan,1.111146329967016,0.925
93,3429108971530640000,88.1401270454563,25.76406504176398,-0.07928001332086236,-1.334837055607799,0.2964396252423354,7.2273545,10.97623,1.3461246,34.417095,2.3108702,-1.6640890545268725,3085.192626953125,EM* AS  107,10.976200103759766,9.28499984741211,8.510000228881836,7.860000133514404,7.517000198364258,6.7179999351501465,5.923999786376953,nan,5.270000134525131e-14,nan,1.2423508513236383,0.925
94,4144709995465485696,269.10722770340186,-16.530220642155648,-2.2290074813521032,-4.526941377110618,0.19036740521110337,5.192364,13.2029915,3.450348,2.034604,1.0906221,-0.39904556277449643,4206.6787109375,IRAS 17535-1631,13.20300006866455,8.715999603271484,6.953000068664551,6.660999774932861,6.755000114440918,5.315999984741211,4.067999839782715,nan,nan,nan,1.2697943868797381,0.92
95,508291276204030080,28.09643063433352,61.05583178056459,-0.650408561575491,-0.44055238601822266,0.24234493176140323,9.962884,11.462325,1.4994535,31.77583,1.8143046,-1.6155051958115862,3650.894287109375,EM* GGA  119,11.462300300598145,9.670000076293945,8.91100025177002,8.48799991607666,8.194000244140625,7.38100004196167,6.301000118255615,nan,nan,nan,1.252001785746003,0.92
96,2034101600956063744,300.03680691084304,32.42636922988651,-2.829052209772614,-4.79318955912454,0.19055411569637518,6.4625525,14.7539,2.305214,19.340033,1.755601,1.1539912410256967,4492.6748046875,,nan,nan,nan,10.46500015258789,10.145999908447266,9.302000045776367,8.36400032043457,nan,nan,nan,1.106106733762529,0.92
97,6054651681076858368,186.2487527853853,-62.38607318038024,-6.863145451959284,0.6742422610141621,0.18492465464434818,9.822548,13.82293,1.1675549,11.775283,1.4280194,0.1579044175432962,4501.6298828125,[GM76]  25,13.82289981842041,12.1899995803833,11.67199993133545,11.17300033569336,10.979000091552734,10.593999862670898,9.303999900817871,nan,nan,nan,1.1224127026176747,0.92
98,4319354605673380352,289.18322607558855,13.576229350109124,-1.6569896791966925,-3.7911677541304836,0.19824442928161423,9.447999,12.956147,1.9387741,11.323914,1.4076532,-0.557847844207334,4432.7099609375,,nan,nan,nan,8.973999977111816,8.741999626159668,8.364999771118164,7.218999862670898,nan,nan,nan,1.0705015015484798,0.92
99,4256506967717461120,280.25043643920696,-5.464372471561006,-1.1549598790567226,-3.917424491212771,0.23223166262759126,8.321555,10.154264,2.4474545,8.209865,1.3905877,-3.0161283926599154,3601.054443359375,EM* AS  315,10.15429973602295,7.252999782562256,6.334000110626221,5.658999919891357,5.368000030517578,4.843999862670898,3.677000045776367,nan,nan,1.73417e-14,1.2271312739283695,0.92
100,3376619145415757952,94.72068452958543,21.31728435476705,0.2681336466761044,-1.1488832893963994,0.31785866271984486,14.236416,10.672241,1.5814037,5.4587717,1.2664653,-1.8165885294819617,2862.59228515625,EM* MWC  800,10.672200202941895,8.59000015258789,7.877999782562256,7.663000106811523,7.460999965667725,7.105999946594238,6.3979997634887695,nan,nan,nan,1.144314011514508,0.92
101,4053848244325791104,266.3118365695559,-33.59491632852881,-0.12229885112512037,-0.9972931834182561,0.36455033896019845,19.402683,12.022709,1.062624,2.9179072,1.1030227,-0.16850357527722792,2541.7529296875,TYC 7381-250-1,12.022700309753418,10.595000267028809,9.979000091552734,9.482999801635742,9.267000198364258,8.571999549865723,7.076000213623047,nan,nan,nan,1.1763086180872038,0.92
102,5882421710153042432,236.53097263338745,-57.66374212878991,-4.012446229033204,-5.687456737272947,0.34169706878326633,18.000793,12.25845,1.0235949,10.79339,1.3541535,-0.07334417925836334,2796.919677734375,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1399968790620223,0.92
103,5865371961264256000,203.51494522562268,-62.122969390669134,-5.580389074459827,-1.5131918272962261,0.31062915758359233,15.639376,11.397109,1.4382687,6.103442,1.1987896,-1.141679873895015,3074.7509765625,,nan,nan,nan,8.208000183105469,7.855000019073486,6.882999897003174,4.828999996185303,nan,nan,nan,1.339152194777266,0.92
104,5867217762069840896,210.5652261874134,-60.78247631471741,-6.090103930442997,-1.6705710865704155,0.42767414523179964,23.063416,11.947979,1.3924694,23.063223,1.5460913,0.10354395365844482,2276.093994140625,WRAY 15-1164,11.947999954223633,nan,nan,9.086000442504883,8.8100004196167,7.735000133514404,6.041999816894531,nan,nan,nan,1.137244110992332,0.92
105,5313246734155103488,140.00075110252962,-51.70994812457079,-3.189698329634924,3.587808419976114,0.20536960159142337,18.631666,13.4115305,1.8182926,2.7765684,1.1006855,-0.02578870233658037,4205.62548828125,,nan,nan,nan,9.579999923706055,9.230999946594238,8.385000228881836,7.579999923706055,nan,nan,nan,1.1851518817200237,0.92
106,3344973478481675264,94.689674009741,15.281176759871284,-0.2938995228952479,-0.5099423418472308,0.1940422033126373,7.577087,11.177768,1.8571291,4.2603374,1.2214829,-2.382751259828968,4596.94677734375,EM* MWC  137,11.177800178527832,8.76200008392334,6.623000144958496,4.736999988555908,3.6549999713897705,1.8389999866485596,-0.38499999046325684,nan,nan,nan,1.3513310269133327,0.92
107,5334115082576326016,174.06198160039798,-62.29746175570426,-6.032721651563103,1.313033530206683,0.2493408085866047,20.054054,13.020828,1.9958096,4.1081467,1.1450925,0.004795064650888747,3692.465087890625,WRAY 15-840,13.02079963684082,nan,nan,8.781000137329102,8.446999549865723,7.585999965667725,6.572000026702881,nan,nan,nan,1.2690759706755483,0.92
108,5935459333529466496,245.45390377680366,-49.11032695722318,-2.352470133499933,-3.1805371292560287,0.1435496749565728,5.1818805,13.744534,2.421959,27.704512,1.891186,-0.4704553939373959,5024.66650390625,EM* VRMF    7,13.744500160217285,10.906000137329102,8.904000282287598,nan,nan,nan,nan,nan,nan,nan,1.037019770919668,0.92
109,5963171282831811968,254.92724828063075,-46.27272966464578,1.0060496486362136,-0.8454039341899277,0.6200926013494747,34.736553,11.963913,1.9552193,2.0153768,1.079274,0.9261957117786395,1582.218017578125,,nan,nan,nan,7.186999797821045,6.927000045776367,6.2220001220703125,4.764999866485596,nan,nan,nan,1.178402866018755,0.92
110,5225508759959864832,169.36912111919753,-75.17757021059909,5.247016034110528,0.22032963901447275,0.09446750994115435,8.506177,12.383242,1.8915625,5.482528,1.2141488,-2.7403460066278953,10604.705078125,2MASS J11172852-7510393,12.383199691772461,10.01099967956543,8.97700023651123,8.779999732971191,8.75100040435791,8.357999801635742,7.839000225067139,nan,nan,nan,1.0143952662342972,0.92
111,5308850371274904192,144.643961590748,-54.33735311249719,-3.9135885728866007,3.2504740849436002,0.09135540426858743,5.3394847,13.558877,2.334221,15.439612,1.5991764,-1.6374517897158185,7739.552734375,WRAY 15-413,13.558899879455566,10.258999824523926,7.449999809265137,nan,nan,nan,nan,nan,nan,nan,1.3438901402255186,0.915
112,2070151426108806528,311.60416374751753,44.92919138899053,-2.398746683067751,-3.6141992127664766,0.31912523880698673,14.539461,10.810407,1.6192446,21.937233,1.8558489,-1.6697875511116607,2877.130126953125,EM* MWC 1030,10.810400009155273,8.711000442504883,7.940999984741211,7.355999946594238,6.985000133514404,5.968999862670898,4.764999866485596,nan,nan,nan,1.3498224507700127,0.915
113,5331228387819845760,133.00057010506882,-45.707804263609674,-3.3446554554330623,3.567326739931617,0.22623015979394426,16.868538,13.741127,1.6636591,6.434085,1.2356111,0.5138795254838513,3869.349853515625,Ve 6-18,13.741100311279297,11.57699966430664,10.6850004196167,10.09000015258789,9.77299976348877,8.855999946594238,7.888999938964844,nan,nan,nan,1.242684064176125,0.915
114,4319332374921432704,288.6413596607831,13.384622904961299,-1.399645696964305,-3.689881173936433,0.3068912033987124,16.18756,12.77032,1.7109594,11.250536,1.3666043,0.20524213953252968,3086.41748046875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1110327206159218,0.915
115,468100376693000320,43.71812827344126,64.49032020576476,0.013513823777783096,0.4724770873399118,0.31636104343842064,16.520016,11.626651,1.2248354,12.68201,1.3171992,-0.8724341933380835,2851.569091796875,EM* GGA  210,11.626700401306152,9.991999626159668,9.444999694824219,8.967000007629395,8.668000221252441,7.993000030517578,7.2789998054504395,nan,nan,nan,1.1688034778589935,0.915
116,2030277117239925120,300.21836890764865,30.55576631184658,-2.7739622264885826,-5.335750868144222,0.13403911479941805,5.3613143,14.406759,2.195796,15.572374,1.5655519,0.04291701744314835,5705.37744140625,,nan,nan,nan,9.831999778747559,9.529999732971191,8.767999649047852,7.9720001220703125,nan,nan,nan,1.0999344928684944,0.915
117,4060221636545176448,264.88964782653676,-28.601353284215904,0.2821288605547864,-0.517161136508605,0.7159576880544012,31.605577,11.058013,1.4246883,7.1464357,1.2477785,0.3324497471524239,1343.913330078125,CD-28 13401,11.057999610900879,9.163999557495117,8.489999771118164,8.102999687194824,7.810999870300293,7.28000020980835,6.453999996185303,nan,nan,nan,1.241231407362141,0.915
118,4053761868298997248,264.1380584251789,-33.31020721559869,-0.023599099598031192,-0.8460734449256495,0.46332167010757286,21.028223,10.675035,1.5616198,-0.060445685,0.995723,-0.9955514575678279,2013.7269287109375,WRAY 15-1738,10.675000190734863,nan,7.821000099182129,7.150000095367432,6.948999881744385,6.307000160217285,5.511000156402588,nan,nan,nan,1.2688669243297654,0.915
119,2021183507581977856,295.14682042371714,24.74717184214974,-2.777631224706763,-6.592428565189052,0.31818890289789603,8.235774,12.886986,1.7194748,58.485348,2.8970134,0.40041092477925133,3217.945068359375,EM* VES   35,12.88700008392334,10.354999542236328,9.600000381469727,9.33899974822998,9.012999534606934,8.246999740600586,6.7729997634887695,nan,nan,nan,1.1524572364102275,0.915
120,2070479591667072128,309.98172750463476,45.74629204328311,-3.4395150709908147,-5.226617037766005,0.27511088339354944,17.516157,13.29603,1.5662985,9.34007,1.3697735,0.4935689017070892,3302.824462890625,,nan,nan,nan,11.347999572753906,11.276000022888184,12.718000411987305,8.831000328063965,nan,nan,nan,1.2393412405102775,0.915
121,5350570717198958976,160.32565237305445,-59.242225301290965,-5.511710691391794,2.674819880867816,0.2088730275860552,16.710283,13.080089,1.8243418,2.3473337,1.0915681,-0.3204995754621578,4206.173828125,,nan,nan,nan,9.050999641418457,8.696000099182129,8.032999992370605,6.629000186920166,nan,nan,nan,1.2276917502643243,0.915
122,5854244903627196032,215.08033809985434,-62.30944952714201,-5.996298295887081,-2.7442945880134726,0.2753573752085461,9.910354,11.944136,1.4499245,41.37177,2.0968757,-0.8563807682353186,3597.011474609375,WRAY 15-1196,11.944100379943848,nan,nan,8.62600040435791,8.298999786376953,7.642000198364258,6.428999900817871,nan,nan,nan,1.253360079428072,0.915
123,4157803186075240064,273.60736760599576,-9.075144533274162,2.4367578839775055,-0.5761647138030174,0.8427414130659212,36.005466,11.508043,2.1328325,3.403157,1.170557,1.136514969506866,1153.9644775390625,,nan,nan,nan,6.618000030517578,6.714000225067139,6.0279998779296875,5.236000061035156,nan,nan,nan,1.2174995419229728,0.915
124,507659331893355776,33.26967927614842,60.76209218637445,-0.9672274340670908,0.06720804789772777,0.3821642752778794,15.631209,11.185194,1.8027916,19.501497,1.5300828,-0.9035555506880151,2456.066162109375,EM* MWC  438,11.185199737548828,8.90999984741211,7.923999786376953,7.330999851226807,6.918000221252441,5.9679999351501465,4.940999984741211,nan,nan,nan,1.3384620348070624,0.915
125,5964825635519049088,252.7447710275769,-43.51018789803052,-1.2940110159220009,-2.5224682041061017,0.3620738318095921,20.4849,13.010635,1.7786074,-0.008314384,0.99875844,0.8046210667370346,2538.7783203125,WRAY 15-1543,13.010600090026855,nan,nan,9.569000244140625,9.28499984741211,8.534000396728516,7.26800012588501,nan,nan,nan,1.2323267036198982,0.915
126,523353348554554240,15.40759189960563,63.4407804600741,-2.010372230119666,-0.6941124124837058,0.30178339718122965,8.880793,11.2397375,1.2277079,22.927616,1.8697333,-1.3617857738658223,3053.901611328125,EM* GGA    9,11.239700317382812,9.710000038146973,9.067000389099121,8.72599983215332,8.385000228881836,7.408999919891357,6.440000057220459,nan,nan,nan,1.2708864970030525,0.915
127,513867891800340480,36.026056521326865,62.36499775520005,-0.3848636816391816,-0.6909003318730892,0.48496623492306473,31.407951,12.249359,1.5580921,13.975967,1.3647441,0.677916643488615,2037.9072265625,EM* GGA  165,12.24940013885498,10.135000228881836,9.265000343322754,8.810999870300293,8.437999725341797,7.4720001220703125,5.547999858856201,nan,nan,nan,1.284519245090063,0.91
128,5595134435725946752,116.87207609507264,-31.84452249133405,-1.0960228046187919,2.3942034665424226,0.1034167346432682,6.7460437,11.144403,1.3550568,8.083335,1.2708786,-3.78264243777717,7982.71728515625,CD-31  5070,11.144399642944336,9.28600025177002,7.377999782562256,6.241000175476074,5.2820000648498535,3.9560000896453857,3.194999933242798,nan,nan,nan,1.1165507620729356,0.91
129,3422765442274424192,90.05248750547804,19.930959202726644,0.3095460095149746,-3.573972120687768,0.37114665720967954,9.067336,10.230291,1.1132431,11.83692,1.6297958,-1.9219808665965772,2510.509033203125,HD 250160,10.230299949645996,8.802000045776367,8.395000457763672,8.107999801635742,7.874000072479248,7.072999954223633,5.931000232696533,nan,nan,nan,1.01931454976683,0.91
130,464713472868878080,43.82515822758246,61.07639200138325,-0.7652130556795865,0.6167275464403694,0.26280776924657157,7.736268,14.340061,2.0548973,37.952072,2.2475963,1.4382521872178664,3253.040771484375,,nan,nan,nan,10.133000373840332,9.809000015258789,9.187999725341797,7.552000045776367,nan,nan,nan,1.056572661656377,0.91
131,5255368059796404992,156.69303807880678,-58.990562504940755,-5.643369889442471,2.933469219387704,0.19469406831995448,15.132958,12.026049,1.4193878,3.8328915,1.1392584,-1.5271877386483403,4966.9453125,THA 35-II-43,12.026000022888184,10.043000221252441,9.267999649047852,8.944999694824219,8.699999809265137,7.828000068664551,6.540999889373779,nan,nan,nan,1.1640036578699406,0.91
132,4274962751393254400,274.3952371068693,0.7352343806286706,-3.7976536950415487,-2.9461961388968567,0.14030599457412768,7.88366,13.028018,3.1058378,0.20102711,1.0080644,-1.2366008689679333,5362.060546875,ZTF J181734.85+004406.8,13.027999877929688,9.439000129699707,7.931000232696533,7.716000080108643,7.755000114440918,7.4710001945495605,7.109000205993652,nan,nan,nan,1.3657327670151191,0.91
133,4068699249214906112,267.9900097792436,-23.01233056917602,3.335779812338052,-0.0028052042417355118,0.4986626083685728,17.785032,10.663724,1.2967224,6.1296105,1.2303895,-0.8472420325005885,1896.6602783203125,CD-22 12292,10.663700103759766,9.128000259399414,8.449999809265137,8.093000411987305,7.831999778747559,7.107999801635742,6.052000045776367,nan,nan,nan,1.0307187712135846,0.91
134,2070431011305554688,310.82690752725847,45.61348581067569,-2.4278509540828557,-3.513465739172773,0.33973782117507534,20.64699,11.60929,1.9569054,9.1882105,1.338727,-0.7349903909225155,2740.5341796875,ZTF J204318.45+453648.6,11.609299659729004,8.996999740600586,8.079000473022461,7.678999900817871,7.506999969482422,6.961999893188477,6.151000022888184,nan,nan,nan,1.2079729782550879,0.91
135,182006836968906240,79.43841741171026,34.08314859750279,0.2793701746956898,-1.26705538898183,0.3398390223017995,15.66871,9.502231,1.110877,5.9919395,1.275318,-2.8414031276450054,2648.097900390625,HD 242257,9.502229690551758,7.914999961853027,7.392000198364258,7.021999835968018,6.857999801635742,6.51800012588501,6.014999866485596,nan,nan,nan,1.092893410933474,0.91
136,5594598767404816512,116.70844535090538,-34.06347222708418,-1.9898804164680866,3.3755995229638236,0.2893816930500437,22.74647,13.026051,1.6640902,4.242053,1.1494101,0.3334058335595316,3195.100341796875,WRAY 15-84,13.026100158691406,nan,nan,8.767999649047852,8.468999862670898,7.824999809265137,7.072999954223633,nan,nan,nan,1.2830258672526067,0.91
137,4140474779744144128,254.79977299324955,-13.51058787471465,-4.206898563775567,-8.654615247228028,0.14011601492802891,7.197029,12.828003,2.5415382,0.1927666,1.0072258,-1.4395581855547661,6296.3505859375,V* V854 Oph,12.82800006866455,9.628999710083008,8.279000282287598,8.083999633789062,8.050999641418457,7.835000038146973,7.409999847412109,nan,nan,nan,1.1879657846635159,0.91
138,4057637264468088448,267.1934087482565,-28.00128485665724,0.30822690066827807,0.23410482649597167,0.3635294678012207,14.025632,11.295006,2.2425299,0.95534503,1.035411,-0.9022960983842232,2619.567626953125,[B61] 14,11.295000076293945,8.130999565124512,6.658999919891357,6.045000076293945,6.070000171661377,5.326000213623047,2.0320000648498535,nan,nan,nan,1.1580449486237063,0.91
139,3113553085732790528,102.49128024350361,0.17385722148202185,-0.24729098423435422,0.1236594930290284,0.1850817539182839,10.033941,13.555362,1.1550522,6.1484833,1.3216835,-0.10782022016829984,4439.50830078125,EM* RJHA   71,13.555399894714355,11.89799976348877,11.293999671936035,10.817999839782715,10.51200008392334,9.638999938964844,7.984000205993652,nan,nan,nan,1.1300190475044578,0.91
140,443499461156939904,52.76391311595737,53.25654956019647,0.42350882091243336,-1.2201446402077651,0.3404252484240751,16.865707,11.284834,1.5057402,8.844646,1.327989,-1.0550572766216035,2693.681396484375,EM* GGA  250,11.284799575805664,9.402000427246094,8.701000213623047,8.302000045776367,8.020999908447266,7.289000034332275,6.243000030517578,nan,nan,nan,1.2022582425914223,0.91
141,4054054991225183232,266.4111247288767,-32.598418006115146,0.7759879411408138,-0.7257742569597477,0.39926393680248523,18.205534,12.66073,1.8531971,-0.07759869,0.99613774,0.6670307852493806,2412.5673828125,,nan,nan,nan,8.819999694824219,8.59000015258789,7.8520002365112305,6.953000068664551,nan,nan,nan,1.1443277733465167,0.91
142,6055028950983814400,187.70391949936447,-61.2933660459969,-7.540589839436435,0.30783388500607617,0.2964371342819556,13.800296,11.974668,1.0823355,19.269648,1.7059442,-0.6656694198568438,3219.904541015625,WRAY 15-983,11.974699974060059,10.48900032043457,9.861000061035156,9.321000099182129,8.939000129699707,7.9710001945495605,7.072999954223633,nan,nan,nan,1.324732123034708,0.91
143,5934567526520798464,246.4791265475106,-50.521088213088234,-2.8203310403010593,-3.48680000490949,0.20886252594764393,7.078884,13.873751,2.0737343,22.760078,1.8912729,0.473053316559664,3962.6650390625,EM* VRMF   26,13.873800277709961,11.352999687194824,10.498000144958496,9.979000091552734,9.795999526977539,9.39799976348877,7.563000202178955,nan,nan,nan,1.1252265658961624,0.91
144,5337634962895857792,167.73677962546697,-60.706108292556124,-6.473418122537825,2.4539772685827588,0.1412106235419687,9.187297,12.849776,1.4883881,6.663353,1.2449775,-1.4008868782988309,6493.82421875,Cl* Trumpler   18     VF      84,12.849800109863281,10.895999908447266,10.01200008392334,9.482000350952148,9.147000312805176,8.711000442504883,9.067999839782715,nan,nan,1.0951e-13,1.09139210845912,0.91
145,5943431273882379264,249.44139106304493,-44.904893228857816,-2.191388706322571,-3.1166775834832774,0.2743482652277533,17.753305,12.095074,1.7824593,1.8478518,1.0647043,-0.7134152081045073,3533.452392578125,SZ 140,12.095100402832031,9.944999694824219,9.152000427246094,8.548999786376953,8.279999732971191,7.599999904632568,6.635000228881836,nan,nan,nan,1.1636360674707944,0.91
146,1972851209762785664,327.495152418604,43.96577061699762,-3.2894344553697534,-3.7067118023154677,0.49143054772663575,22.206703,8.311666,1.001504,7.895176,1.2669115,-3.2310237196019322,1949.2974853515625,HD 207739,8.311670303344727,6.895999908447266,6.406000137329102,6.2769999504089355,5.794000148773193,5.486999988555908,4.872000217437744,nan,nan,nan,1.037339323101455,0.905
147,5942106809058694656,247.7875563766204,-46.775609931168525,-0.2810080305113296,-0.37790180676145635,0.5252239588430613,22.33086,11.018997,1.2258854,2.7591727,1.0892726,-0.3792801634469001,1826.201904296875,CD-46 10801,11.019000053405762,9.180000305175781,6.909999847412109,5.048999786376953,3.7060000896453857,1.5140000581741333,0.3319999873638153,nan,nan,nan,1.335597816521635,0.905
148,5257926112279599616,147.39622719992497,-57.80622784638836,-4.814241899680085,3.7027157727631144,0.24254485987056001,19.437223,12.806523,1.5809698,3.403346,1.1338943,-0.2695163005495189,4099.68310546875,[M81] I-276,12.806500434875488,10.442000389099121,9.430999755859375,9.170999526977539,9.107000350952148,8.656000137329102,7.764999866485596,nan,nan,nan,1.1617731474817328,0.905
149,2067447555215132416,305.9958426020356,39.822028861182154,-3.291075907372897,-5.884141423903355,0.5781734577684952,24.506462,11.6402,1.8727474,24.341608,1.9652023,0.4504904143474455,1657.3260498046875,EM* AS  413,11.640199661254883,9.293000221252441,8.392000198364258,7.883999824523926,7.553999900817871,6.495999813079834,3.2079999446868896,nan,nan,nan,1.29362258692253,0.905
150,5307585623666035712,146.07304308812184,-56.66951096499896,-4.785004103665682,3.4304585422024005,0.17512230092778958,14.859701,12.640771,1.5599337,2.167011,1.0836047,-1.1425218139179059,5579.375,WRAY 15-432,12.640800476074219,nan,nan,8.996000289916992,8.753999710083008,8.109999656677246,7.14300012588501,nan,nan,nan,1.2928742688608459,0.905
151,5354831603941602944,155.7353760873815,-56.499859666923776,-7.556937845823433,4.011206293717157,0.37218341151296147,20.150137,10.685869,1.1873856,10.645399,1.4136542,-1.4603457210650213,2617.009033203125,CD-55  3338,10.68589973449707,9.154000282287598,8.876999855041504,8.241000175476074,8.020000457763672,7.494999885559082,6.551000118255615,nan,nan,nan,1.2022461467888645,0.905
152,2167790566919245568,310.46499245203375,48.45775420921786,-2.4415455403474517,-4.184109447517248,0.31604304970304264,11.368462,12.210546,1.2822809,44.98019,2.9011006,-0.29072324048446774,3135.7734375,EM* VES  325,12.21049976348877,10.555000305175781,9.970999717712402,9.640000343322754,9.402000427246094,8.633999824523926,7.558000087738037,nan,nan,nan,1.2148460026651315,0.905
153,5546155247158673792,120.9466016149269,-33.24552954775532,-1.8617737018106149,2.964091092754595,0.2420084076533539,19.09726,13.585351,1.2094126,4.233744,1.1392796,0.5045032609833058,3623.424072265625,UCAC4 284-029693,13.585399627685547,11.477999687194824,9.567999839782715,8.142999649047852,7.333000183105469,5.46999979019165,4.054999828338623,nan,nan,nan,1.194455807438802,0.905
154,5260177534138689024,150.17629709049518,-54.789531055891985,-4.148035684464463,2.866009365396218,0.15482754672583054,12.161511,12.763337,1.4772701,2.8858986,1.1044782,-1.2874217028892012,6129.63330078125,WRAY 15-483,12.763299942016602,10.697999954223633,9.859000205993652,9.277000427246094,8.895000457763672,8.07699966430664,7.205999851226807,nan,nan,nan,1.2513895545139295,0.905
155,465385308829108608,37.01514614521299,60.56656024602827,-0.5837725787920712,-0.2745320358893467,0.40420247348797284,18.65892,11.762219,1.7722197,16.406046,1.502809,-0.204785736877529,2348.32666015625,EM* VES  746,11.762200355529785,9.454999923706055,8.20199966430664,7.765999794006348,7.326000213623047,6.629000186920166,6.057000160217285,nan,nan,nan,1.2828021312379063,0.905
156,5325077062636967936,134.9464352667262,-49.98903280013506,-3.233072038676112,3.713832698662407,0.09659241080617198,7.1361303,13.005864,1.6480942,6.012264,1.2325758,-2.0694208288200073,8442.1279296875,GSC 08160-01716,13.005900382995605,10.737000465393066,9.897000312805176,9.345000267028809,9.064000129699707,8.425000190734863,7.841000080108643,nan,nan,nan,1.2595680391739672,0.905
157,5338220732024245632,163.9954161935123,-60.392612214385906,-6.966060008928103,2.055794230028481,0.4079170405617531,22.080534,8.214032,1.0914478,1.6546817,1.0592601,-3.733108586021988,2365.279052734375,HD  94878,8.214030265808105,6.755000114440918,4.9730000495910645,3.630000114440918,1.725000023841858,1.3619999885559082,0.703000009059906,nan,nan,nan,1.2906241738676474,0.905
158,4066929649553818368,268.3786749152021,-26.084466363280004,-0.08178063631707932,-1.0853611682677717,0.39130451183917125,11.956783,11.538565,2.717204,1.4550773,1.0470134,-0.4988610407238738,2540.443115234375,WRAY 15-1801,11.538599967956543,8.152999877929688,6.879000186920166,6.214000225067139,5.791999816894531,5.484000205993652,6.486000061035156,nan,nan,nan,1.2035968752923911,0.905
159,523981238413663744,12.353871819492769,63.86776015401977,-2.3692592049304384,-0.12971730556196598,0.3655285646040367,8.575517,10.450967,1.0098972,60.33511,3.4498115,-1.7344265599425555,2710.546630859375,EM* MWC  677,10.451000213623047,9.152999877929688,8.65999984741211,8.295000076293945,8.020000457763672,7.27400016784668,6.359000205993652,nan,nan,nan,1.2450251642673211,0.905
160,4053539251540351488,263.4950742301971,-34.68968098063372,0.4210103624835696,-0.467753856276267,0.4003520058689411,21.962416,13.658633,1.7791729,0.75212413,1.0323515,1.6708432760083056,2268.365478515625,,nan,nan,nan,10.281000137329102,10.100000381469727,9.161999702453613,7.406000137329102,nan,nan,nan,1.171632032867245,0.905
161,3100783014092654592,104.25098004021591,-6.6086384056013845,0.5629904307167267,-0.6062908684533581,0.40899878988532606,22.03959,11.671971,1.7617912,6.032805,1.2372062,-0.2694185636360942,2344.018310546875,SS  72,11.67199993133545,9.105999946594238,7.876999855041504,7.605999946594238,7.431000232696533,6.609000205993652,5.961999893188477,nan,nan,nan,1.0595521023383423,0.905
162,5526536798625830784,128.1244233395426,-42.540892280800726,-2.9173043654867326,4.011301439351218,0.17722502843640495,9.52792,11.142711,2.0695047,8.026338,1.3014224,-2.6146640407289468,5253.3818359375,WRAY 15-232,11.1427001953125,nan,nan,6.928999900817871,6.814000129699707,6.2220001220703125,5.375,nan,nan,nan,1.142858050335622,0.905
163,3125782262072311808,100.64676838477779,0.7225856843726653,-0.06545524260836497,0.5281989299023511,0.1509372317925379,7.2359834,13.674355,1.2024431,6.422883,1.3250916,-0.4316635432072822,5301.59814453125,CoRoT 102649238,13.674400329589844,11.592000007629395,10.571999549865723,10.137999534606934,9.77299976348877,8.885000228881836,7.489999771118164,nan,nan,nan,1.1716566574555796,0.905
164,5974574214846730752,261.4848345731972,-36.01845918949849,1.3023516381504323,-2.0704937500477,0.7290312888686735,38.160255,11.475395,1.6559954,1.2741569,1.0566095,0.7891260423843782,1328.406005859375,TYC 7387-738-1,11.4753999710083,9.369999885559082,8.595000267028809,8.196000099182129,7.910999774932861,7.206999778747559,5.495999813079834,nan,nan,nan,1.1753973550398127,0.905
165,6058686034067532160,182.74813436952502,-60.51688177412033,-4.240391093257467,0.30026017762460805,0.10748839019426866,6.0276084,13.260344,2.4936419,15.202859,1.5518259,-1.5828486548667016,6614.1328125,2MASS J12105957-6031006,13.260299682617188,9.595000267028809,7.9079999923706055,7.616000175476074,7.638000011444092,7.079999923706055,6.244999885559082,nan,nan,nan,1.3593768038039449,0.905
166,4272195138879459200,278.5527140756532,-0.43939980853058236,-1.433727636198246,-2.757045378092165,0.4941128953394854,18.520573,13.003731,2.391407,10.089239,1.5159562,1.4728617151164478,1900.224853515625,EM* LkHA  348,13.003700256347656,9.961999893188477,7.120999813079834,4.815000057220459,3.3450000286102295,1.534000039100647,0.5199999809265137,nan,nan,nan,1.337699492141224,0.905
167,464859192514416384,42.95767244980516,60.659851861975156,0.11716674704338553,-0.2908979225868799,0.3318879333641661,7.575902,11.810787,1.1046295,76.14718,3.608394,-0.5842554850350012,2821.85205078125,EM* GGA  208,11.810799598693848,10.019000053405762,9.42300033569336,9.279000282287598,8.96500015258789,8.211000442504883,7.642000198364258,nan,nan,nan,1.23410806670515,0.905
168,2059025399251054080,302.0480272547732,35.416795611368414,-3.0067408777535416,-5.667628281790415,0.2478979276871136,5.7857814,12.931568,1.0232639,62.034966,3.718071,-0.09706737284566813,3724.426513671875,UCAC2  44195123,12.931599617004395,11.3149995803833,9.774999618530273,8.744000434875488,8.128000259399414,6.940999984741211,5.650000095367432,nan,nan,nan,1.0327971634882833,0.905
169,4154730806992587776,278.9948678536253,-11.149574001039577,0.35893536107091106,-2.335846142953008,0.39212499554281377,13.276716,11.745467,2.0184088,10.001638,1.4946749,-0.2874101801794531,2441.88720703125,EM* AS  312,11.745499610900879,9.348999977111816,8.425999641418457,7.729000091552734,7.380000114440918,6.579999923706055,5.626999855041504,nan,nan,nan,1.2794901819502225,0.905
170,2164444237651608832,318.57411618266246,47.23067937256843,-3.52818667607082,-4.226257572966995,0.11607822089629853,7.007225,12.32207,1.4487028,16.168812,1.6204292,-2.3541761624803925,7694.1845703125,EM* VES  381,12.322099685668945,10.50100040435791,9.78600025177002,9.21500015258789,8.881999969482422,8.085000038146973,6.255000114440918,nan,nan,nan,1.2419593448990942,0.905
171,4128753401674755072,254.11846603128785,-20.172730216334987,-1.4547026849733806,-7.0007300674463195,0.2389654097570169,11.615386,12.125281,2.3550987,4.817071,1.1711433,-0.9830434592197683,4105.89990234375,Hen 3-1294,12.125300407409668,nan,nan,7.485000133514404,7.418000221252441,6.696000099182129,6.093999862670898,nan,nan,nan,1.3810342006049805,0.9
172,5880250518230543744,227.62046156140468,-57.299698782779394,-3.720555631340809,-2.2740512900389707,0.4139601567148398,21.745913,12.911258,1.4714766,2.9748662,1.1167767,0.9960504572709503,2340.657958984375,WRAY 15-1290,12.911299705505371,10.380999565124512,9.430000305175781,9.095000267028809,8.710000038146973,7.750999927520752,6.8480000495910645,nan,nan,nan,1.0538245965183428,0.9
173,5862502338987201408,198.11894472422438,-62.695494217599,-7.348320015433519,-0.6126979150624688,0.21210129717123927,6.694726,12.576584,3.6745367,-4.581409,0.8583233,-0.7906995147591651,4557.2236328125,WR 48-9,12.576600074768066,8.255000114440918,6.610000133514404,nan,nan,nan,nan,nan,nan,nan,1.006067201294359,0.9
174,5965912743280633728,257.17256322326875,-41.78042564750883,-1.8880643497689231,-3.3982237006790816,0.3141382814806498,20.20605,12.544107,1.940525,-0.24962771,0.991172,0.029711754955041414,3125.439453125,WRAY 15-1623,12.544099807739258,nan,nan,8.90999984741211,8.642999649047852,8.303000450134277,7.336999893188477,nan,nan,nan,1.227330282795117,0.9
175,4056107878160854784,268.8354594603575,-30.785857760637036,3.3958999269386005,-4.000393866626001,0.20944762731689387,7.41459,13.851592,3.5211477,-1.328473,0.950945,0.45696928846383855,3745.314453125,2MASS J17552049-3047089,13.85159969329834,9.923999786376953,8.418000221252441,7.984000205993652,8.019000053405762,7.73199987411499,6.545000076293945,nan,nan,nan,1.1762478702407275,0.9
176,5865460265773722752,205.01127018408638,-62.71294115816598,-5.838964405191303,-1.6320136637335978,0.27773662643594593,20.183367,13.4421215,1.9717245,-0.37206274,0.98680854,0.6602872856577306,3136.341064453125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1459069133328206,0.9
177,5862391146542715008,196.34963889968833,-63.214638826265016,-5.106934591112747,-1.2304991397398832,0.5061084557723939,24.469929,11.89869,1.5135002,16.292448,1.5624772,0.4199081902675559,1944.84130859375,THA 17-11,11.898699760437012,9.913000106811523,9.116999626159668,nan,nan,nan,nan,nan,nan,nan,1.037484004447196,0.9
178,5615367549930916352,113.78199017348399,-23.994412234445708,-1.0209945576596655,2.1081279953958534,0.17257528812541467,11.490501,12.405345,1.228713,3.5995235,1.0964051,-1.4097620012102894,5392.98779296875,,nan,nan,nan,9.248000144958496,8.642000198364258,7.315000057220459,3.7909998893737793,nan,nan,nan,1.2562314430522215,0.9
179,4053775985795398912,264.36779188980233,-33.20422371771832,-0.11997352703451677,-1.1993060037580503,0.43233913601837126,22.023531,12.0151615,1.7106647,1.0911937,1.0497272,0.19428426594448922,2283.066162109375,,nan,nan,nan,8.458999633789062,8.267999649047852,7.289999961853027,5.88700008392334,nan,nan,nan,1.2584716465895893,0.9
180,5351509154696466944,157.90528088564085,-58.04503288047631,-5.410739378524747,2.637125842304434,0.19113091651313233,12.966239,13.902299,1.817709,3.4238734,1.1282345,0.308953639009669,4474.48291015625,[MDN2017] VPHAS OB1 02265,13.902299880981445,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1330686383078816,0.9
181,4097811804449201664,275.38338357410424,-16.223334796339568,0.5526961969062116,-3.1948627504662395,0.6326064546816945,25.880835,11.854483,1.5591488,10.59262,1.5346011,0.8601507449811638,1506.6531982421875,,nan,nan,nan,8.234999656677246,7.9079999923706055,8.484999656677246,5.8460001945495605,nan,nan,3.0339e-13,1.239380648712203,0.9
182,3031121599490268800,110.45256980751834,-15.731731968538854,-1.0702594627461584,1.560062200040328,0.1753792158615991,9.045412,13.627867,1.2236538,6.7932806,1.2725341,-0.15224263515288428,4645.07177734375,,nan,nan,nan,10.404000282287598,10.02400016784668,7.353000164031982,4.9710001945495605,nan,nan,nan,1.2854375896472847,0.9
183,257000264493711360,65.84685274650862,46.1441475020092,-0.24424568911636363,-1.0429136973703683,0.3794689748280143,21.388866,12.525151,1.6128159,4.4425106,1.172024,0.4210326227868926,2520.534423828125,EM* GGA  289,12.525199890136719,10.897000312805176,10.359999656677246,9.536999702453613,9.227999687194824,8.489999771118164,7.519000053405762,nan,nan,nan,1.0469731634768578,0.895
184,5967030298066259328,255.57292500195288,-40.354933851660746,-0.5677759294158669,-1.3596027344095583,0.6520255732013008,41.60385,11.868426,1.5282316,1.2914181,1.0441864,0.9397494709402139,1481.4937744140625,WRAY 15-1596,11.868399620056152,9.869999885559082,9.057000160217285,8.529999732971191,8.222000122070312,7.366000175476074,6.196000099182129,nan,nan,nan,1.2625314311771105,0.895
185,5312383136497378816,141.2506499024558,-52.748676834698365,-4.401625646465547,3.707910860992791,0.26153403951034293,22.37422,12.39985,1.4510622,4.4790773,1.1654297,-0.512508999693253,3795.1005859375,WRAY 15-375,12.399800300598145,nan,nan,9.338000297546387,9.022000312805176,8.206000328063965,7.6539998054504395,nan,nan,nan,1.244388097144853,0.895
186,2171723829251905408,323.7110915154548,51.457812268215534,-3.3180201207331317,-3.5840519630367913,0.2227409537727501,5.403513,15.106565,2.6789885,19.754246,1.8813467,1.8455658503135979,3774.093994140625,ZTF J213450.66+512728.1,15.106599807739258,11.361000061035156,9.815999984741211,9.368000030517578,8.944999694824219,7.369999885559082,4.443999767303467,nan,nan,nan,1.1087989013265434,0.895
187,5972815515955517696,260.23140128983283,-38.000112076437006,-0.6169895992662469,-2.341020625924395,0.3766901562288111,17.665161,12.568591,2.0954885,7.090571,1.3297867,0.44851247409997796,2607.659912109375,EM* AS  225,12.568599700927734,9.552000045776367,6.605999946594238,4.610000133514404,2.9560000896453857,1.5490000247955322,0.39899998903274536,nan,nan,nan,1.3253952254620973,0.895
188,5868255602311988224,201.51499029506076,-62.497303148091184,-7.424059577993529,-1.4035634863631365,0.23892889792938923,16.814135,13.619878,1.8440733,-0.74819714,0.97460246,0.5112212147343804,3675.614013671875,,nan,nan,nan,9.758000373840332,9.40999984741211,8.515000343322754,5.283999919891357,nan,nan,nan,1.1796913216030958,0.895
189,4319240011618476544,288.9028478637978,12.844477696699025,-0.7486703532668889,-3.455413253455889,0.6013039401341533,26.367369,11.4985695,1.2790203,10.394644,1.3255084,0.3940397366977919,1586.1767578125,TYC 1049-682-1,11.498600006103516,9.78600025177002,9.210000038146973,8.649999618530273,8.329000473022461,7.554999828338623,5.9079999923706055,nan,nan,nan,1.2035897198326373,0.895
190,5255127855192363136,154.22310690966077,-59.17294387836261,-4.836652828313544,3.228124773364776,0.290680114020109,20.333857,12.99401,1.5443115,2.2665412,1.086147,0.31108658099121556,3208.552734375,THA 35-II-22,12.994000434875488,10.543000221252441,9.746000289916992,9.269000053405762,8.902000427246094,8.03499984741211,6.750999927520752,nan,nan,nan,1.324032129462636,0.895
191,507994438122640640,30.041857585609353,60.18153314376496,-0.4551127098462911,-0.691500742262825,0.36932743528314954,16.351875,11.557138,1.0386457,14.140064,1.3912339,-0.6058037061399588,2468.411865234375,EM* GGA  134,11.557100296020508,10.187999725341797,9.604999542236328,9.173999786376953,8.821999549865723,7.901000022888184,7.205999851226807,nan,nan,nan,1.2031946136259417,0.895
192,5866346884466183424,209.62203908472347,-61.538904545317116,-6.882130627211127,-1.7841988400416406,0.26995591511597206,17.689762,13.755155,1.9523525,2.735045,1.0672609,0.9116188492699564,3252.449462890625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1759766617633975,0.895
193,3026609994041433216,113.6257293716141,-18.178343156328868,-1.2978892805699789,2.2129348805040747,0.18054895367409518,12.374288,13.603622,1.9538155,4.6953635,1.1410005,-0.11340268384631358,4501.40234375,,nan,nan,nan,9.321000099182129,8.944000244140625,8.055999755859375,7.005000114440918,nan,nan,nan,1.257634967297772,0.895
194,4257633035088906880,278.84470072415513,-4.255300099560046,-0.28171570343765273,-2.230594209074914,0.34852992804527744,21.520802,12.773878,1.7473106,0.40895346,1.017777,0.4850784806778492,2723.369873046875,,nan,nan,nan,9.373000144958496,9.135000228881836,8.496999740600586,7.546000003814697,nan,nan,nan,1.1421647688069905,0.895
195,5258406083453405824,151.71643547777066,-58.35526880069358,-5.223808848997002,3.141760366640553,0.2169164956467297,16.265968,12.881781,1.7182703,2.009495,1.075821,-0.4367564773202197,4522.72998046875,[M81] I-293,12.881799697875977,10.387999534606934,9.444000244140625,9.088000297546387,8.61400032043457,6.613999843597412,2.5169999599456787,nan,nan,nan,1.1406167995712782,0.895
196,5854095713611011968,213.07508261483486,-62.345866737575705,-4.981495518842406,-2.363154069290867,0.27554272603526453,19.755768,13.3024435,1.893055,2.104636,1.0487521,0.503388257888485,3211.4951171875,,nan,nan,nan,9.411999702453613,9.10099983215332,8.206999778747559,6.689000129699707,nan,nan,nan,1.2323645939299344,0.895
197,5337737286200698496,167.01178082935596,-60.00873310420446,-6.01831922668544,2.3079114790641766,0.17742610358901495,15.314102,12.669608,1.6544027,1.140464,1.0395044,-1.0853043077615965,5644.9794921875,SS 223,12.669599533081055,10.480999946594238,9.744999885559082,9.371999740600586,9.144000053405762,8.416000366210938,6.696000099182129,nan,nan,nan,1.2729529296776068,0.895
198,4256520127497751680,280.1516738123055,-5.411425100533715,-0.28170516652771377,-2.640960304142296,0.27463822612337274,11.850917,14.219095,1.9858236,3.5901768,1.1739476,1.4129001567883215,3152.41259765625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1707342626779875,0.895
199,5350755748707473664,160.32059321339506,-58.24061386894751,-6.977770224345874,3.124023163210172,0.3610650462789864,29.049181,13.072493,1.8239527,7.4019184,1.2687808,0.8604198374825316,2550.773193359375,SPH  82,13.072500228881836,10.310999870300293,9.390999794006348,8.86400032043457,8.515999794006348,7.318999767303467,5.427000045776367,nan,nan,nan,1.2845243855499904,0.895
200,6054800016369197696,188.95484171089774,-61.49662776652753,-6.87207402267151,-0.44231698880271036,0.23695160677700627,13.361212,14.320177,1.8098574,2.6489272,1.0888224,1.1934753683032895,3630.502685546875,,nan,nan,nan,10.493000030517578,10.236000061035156,9.454000473022461,7.932000160217285,nan,nan,nan,1.2520904661091266,0.895
201,4103358978047304192,279.9609646025756,-15.3355142695861,-3.00775030232945,-0.3570573942495811,0.17421652890055694,7.8010416,12.399423,2.8242512,-1.5827285,0.9243723,-1.3951305715159563,5416.98779296875,ATO J279.9609-15.3355,12.399399757385254,9.12600040435791,7.703000068664551,7.580999851226807,7.671000003814697,7.395999908447266,6.984000205993652,nan,nan,nan,1.2498802371651134,0.895
202,5588561422079014528,116.14338843434984,-34.536683507308524,-2.539014786948897,3.010341226263047,0.23234932578416448,17.257858,13.936012,1.6227617,3.7503705,1.1279693,0.7667193511156256,3815.922119140625,,nan,nan,nan,10.788999557495117,10.494999885559082,9.116999626159668,6.386000156402588,nan,nan,nan,1.1703788965468047,0.895
203,2175143722729596544,327.7548861732865,56.59045936495623,-2.8322553331953775,-2.353067837646408,0.10280414175456062,5.7165437,13.926913,1.7923298,8.240068,1.3346263,-1.013033679642433,7219.1005859375,Cl* Trumpler   37    KUN     349,13.926899909973145,11.619999885559082,10.717000007629395,10.317999839782715,9.97700023651123,8.9350004196167,7.551000118255615,nan,nan,nan,1.2283822305666954,0.895
204,5536431612999862784,112.91965705719906,-41.58909389978013,-0.6779246200433706,3.804511880844665,0.2871530536642478,17.500925,11.074853,2.0670586,6.1460757,1.2273341,-1.6345798613383309,3344.28271484375,WRAY 15-30,11.074899673461914,7.857999801635742,6.465000152587891,6.289999961853027,6.202000141143799,6.0320000648498535,5.689000129699707,nan,nan,nan,1.168478479290775,0.895
205,507238150222140672,34.042712240888875,59.2793651092543,-0.4416056806102116,-0.580896265143815,0.3113585624600132,14.965303,11.310645,1.4133215,8.354127,1.3259586,-1.223050829251683,2901.40673828125,EM* VES  727,11.310600280761719,9.699999809265137,9.104000091552734,8.470999717712402,8.175000190734863,7.609000205993652,6.833000183105469,nan,nan,nan,1.15374994984057,0.89
206,5864468055290145792,208.1784587367032,-63.54700212452507,-9.166815593855972,-2.4101154313077697,0.17182885380384194,13.506197,12.377528,2.1251583,-0.5802211,0.9815165,-1.4469913438198851,5884.3408203125,Hen 3-938,12.3774995803833,9.230999946594238,6.151000022888184,4.61299991607666,3.438999891281128,1.6100000143051147,0.1899999976158142,nan,nan,nan,1.3252900763629756,0.89
207,5355929088346469760,152.03502754283704,-55.51221212167643,-5.770103689701415,4.058676226280135,0.25954883258077194,22.325161,13.42545,1.7797165,0.1952348,1.0062252,0.4965457240884916,3416.914794921875,2MASS J10080841-5530440,13.42549991607666,11.319000244140625,10.597000122070312,10.512999534606934,10.286999702453613,9.227999687194824,7.802999973297119,nan,nan,nan,1.0880040113673868,0.89
208,2056678182428587904,308.50948983537523,35.65969007675716,-1.6292744273019264,-5.6137080467939455,0.22123339297127773,17.70793,11.95197,1.8728218,2.738959,1.0964376,-1.323776499620795,4193.97509765625,Gaia DR3 2056678182428587904,11.95199966430664,nan,nan,8.083999633789062,7.743000030517578,6.994999885559082,6.140999794006348,nan,nan,nan,1.2746703215362842,0.89
209,5854435084734548352,214.8656723834151,-62.190738078357256,-6.29241536841454,-2.959794561939576,0.29006688932325486,21.490046,12.468284,1.8560266,2.4450023,1.0586241,-0.21922555872336957,3447.74365234375,,nan,nan,nan,8.670000076293945,8.338000297546387,7.434999942779541,4.301000118255615,nan,nan,nan,1.144434136160177,0.89
210,5312284902000600960,141.43066479442047,-53.24712964984426,-3.810562293716668,3.213203610676134,0.08833270318288652,5.3219028,13.947489,1.38762,7.696766,1.2978482,-1.3219036099829857,8317.1748046875,,nan,nan,nan,10.687000274658203,10.456000328063965,9.550000190734863,8.255999565124512,nan,nan,nan,1.0354784620947899,0.89
211,4067424846422341632,268.436409167841,-25.103409617559095,-0.15604579214849496,-2.092842983049942,0.3187516387879653,13.326546,14.065349,1.88276,-0.68366534,0.97506785,1.5826107565459608,2760.66015625,,nan,nan,nan,8.736000061035156,8.10200023651123,7.090000152587891,6.298999786376953,nan,nan,nan,1.1745329062341567,0.89
212,5615799932877504896,113.97989445251864,-23.354564547579763,-1.7595416353863125,1.9076266769682872,0.3506008532985864,13.454955,11.342456,1.0216017,24.295074,1.6800693,-0.9334792922839199,2675.97802734375,,nan,nan,nan,9.045999526977539,8.866999626159668,8.314000129699707,7.526000022888184,nan,nan,nan,1.061271241026911,0.89
213,5338093257432093056,165.54798966288485,-60.30894068014373,-5.72569985464656,2.330550945953531,0.10299204152701019,8.00915,13.551713,1.6961546,1.3892379,1.0481951,-1.3842686757174967,7261.91552734375,UCAC4 149-067064,13.5516996383667,11.36299991607666,10.39900016784668,9.920999526977539,9.57699966430664,8.817000389099121,6.436999797821045,nan,nan,nan,1.0735394871006947,0.89
214,2056853691965982720,307.4496964697971,35.990665351488836,-2.897215201867412,-5.198918520930698,0.4352073491229907,15.754716,14.618466,2.3794994,15.871788,1.5850832,2.811947479557876,2103.385986328125,IRAS 20278+3549,14.618499755859375,10.963000297546387,8.138999938964844,6.084000110626221,5.166999816894531,3.2200000286102295,1.562000036239624,nan,nan,nan,1.338429860811736,0.89
215,4284074301182213760,276.89803976206264,3.9743360074863276,-1.3258652585981572,-4.982321343566818,0.174115678349409,10.274859,12.431035,2.3208246,2.0476954,1.0906844,-1.3647755622807907,5458.47412109375,ATO J276.8980+03.9743,12.430999755859375,9.631999969482422,8.361000061035156,8.175000190734863,8.192000389099121,7.870999813079834,7.368000030517578,nan,nan,nan,1.3599888022600959,0.89
216,5974286009671236480,262.31317785354923,-36.75629298518934,1.1999211681337307,-1.8043797741979495,0.7509222669737401,35.556866,11.068317,1.2917385,0.7942192,1.0364872,0.4462923262362839,1273.8131103515625,CD-36 11556,11.068300247192383,9.369000434875488,8.734000205993652,8.387999534606934,8.116000175476074,7.546999931335449,7.394000053405762,nan,nan,nan,1.221418420397819,0.89
217,5338294674225765248,163.0770634333325,-59.95292339625633,-5.44627528913435,2.2585712982076513,0.1778766117415336,10.728152,14.179205,1.4812059,5.0012255,1.1822201,0.42979918207722534,4684.49560546875,,nan,nan,nan,7.491000175476074,6.401000022888184,3.8540000915527344,1.6749999523162842,nan,nan,nan,1.1430322309842564,0.89
218,5866068158280977536,210.20273586590517,-62.25141515547377,-6.158884015945548,-2.2214589403632745,0.2874694504356409,21.337746,13.126624,2.3142757,6.300308,1.168621,0.4195826009730155,3045.1533203125,,nan,nan,nan,8.729000091552734,8.378000259399414,7.388000011444092,6.560999870300293,nan,nan,1.52916e-13,1.0786492370109169,0.89
219,5307920493670437760,146.53746946415382,-55.666152907974,-3.9576013877276326,3.0410873026477363,0.13852592188866927,10.563183,11.572079,1.7806263,-0.543513,0.97838837,-2.7202660498303572,7045.3779296875,WRAY 15-437,11.572099685668945,nan,nan,7.9629998207092285,7.673999786376953,7.039999961853027,6.248000144958496,nan,nan,nan,1.152420463619178,0.89
220,4095018185913194752,271.42814414973424,-19.775494301448695,-0.1378319261341645,-1.3336183074889898,0.3541090763331699,19.52348,13.84175,1.9326229,0.7160069,1.031905,1.5874354374739035,2513.016357421875,,nan,nan,nan,9.692000389099121,9.397000312805176,8.60200023651123,6.445000171661377,nan,nan,nan,1.1849150422518124,0.89
221,4255082103746741504,281.8467009008117,-5.018546783584633,-0.7146867794342247,-2.898286144374917,0.21660833533262983,11.05174,13.662225,1.48318,2.8091283,1.1430396,0.34060059334983706,3899.23486328125,,nan,nan,nan,10.545000076293945,10.397000312805176,9.902999877929688,8.126999855041504,nan,nan,nan,1.03877195099653,0.89
222,465014017496070784,38.72682758019033,59.43445199214451,-0.6649912160731635,-0.8506685797551244,0.42920456677746033,21.264172,10.933227,1.1409416,11.710946,1.4370279,-0.9034517433461211,2225.528564453125,EM* MWC   52,10.933199882507324,9.307999610900879,8.70300006866455,8.510000228881836,8.14799976348877,7.2170000076293945,6.230000019073486,nan,nan,nan,1.2304982971825733,0.89
223,5309146758375896832,144.18418498814563,-53.46702870029333,-3.1350036920004984,2.970745877886436,0.12659413069087538,7.197306,11.191549,2.686901,-0.55588895,0.9795033,-3.2963828445238406,6892.95556640625,WRAY 15-406,11.191499710083008,nan,nan,4.064000129699707,1.8029999732971191,1.1180000305175781,0.2240000069141388,nan,nan,nan,1.2636012047331895,0.89
224,5350947338624985728,162.19142654084678,-58.02182367495796,-7.330497980559637,2.9073391445157144,0.384968873740123,20.302687,11.23641,1.0573196,3.964854,1.1411067,-0.8364617765232012,2503.146728515625,THA 35-II-110,11.23639965057373,9.968000411987305,9.430000305175781,8.854000091552734,8.512999534606934,7.5879998207092285,6.586999893188477,nan,nan,nan,1.3279161779100939,0.89
225,5976455174340862336,257.04938948160606,-37.39652043493182,-1.4149464788840584,-2.0296227048580877,0.40622082206379434,15.39877,11.782564,2.383545,0.9883021,1.0307719,-0.17362493327913242,2365.995849609375,WRAY 15-1622,11.782600402832031,8.711999893188477,7.413000106811523,7.03000020980835,6.940999984741211,6.480000019073486,5.796000003814697,nan,nan,nan,1.2936352703099276,0.89
226,251047955217707648,61.04032580209266,52.31511567595231,0.12103362183092262,-0.8053769617961368,0.2813060282900219,14.163278,11.248115,1.6787491,4.830327,1.1576514,-1.5059902189029408,3212.479736328125,EM* MWC  466,11.248100280761719,8.947999954223633,8.017999649047852,7.625,7.298999786376953,6.465000152587891,5.689000129699707,nan,nan,nan,1.2412828217695226,0.89
227,5255045082580350080,155.72429033363994,-59.624535083487004,-6.319041973726131,2.3322334419695334,0.20318525322316167,12.226915,8.201501,1.4041858,-1.6906022,0.9400112,-5.259038184680662,4751.873046875,HD  90177,8.201499938964844,4.559000015258789,3.6410000324249268,4.7789998054504395,4.2170000076293945,0.31200000643730164,-2.2730000019073486,nan,nan,nan,1.175964346889504,0.89
228,2060601411718713088,304.8842006779781,37.287567619304724,-2.1709881400020086,-5.415636501520263,0.5209039850223469,16.692383,10.145862,1.1773024,39.620495,2.6044,-1.2703499748921807,1845.28466796875,EM* MWC 1013,10.145899772644043,nan,8.04800033569336,7.742000102996826,7.519999980926514,6.914999961853027,6.120999813079834,nan,nan,1.55687e-14,1.1291273180399808,0.89
229,4159743003781881216,277.0551302866605,-7.740712655124242,0.330167110812425,-2.745824271190206,0.3545880171985417,15.320379,13.29245,2.6276493,14.034345,1.7015047,1.0410702268917156,2447.13525390625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1644870183118463,0.89
230,463177798716912000,47.52960434819434,60.747755768318044,0.8166175977545553,-0.2921675305474011,0.5299257245472869,31.185629,12.802196,1.6383781,10.401682,1.3598136,1.4232705604134708,1826.8623046875,EM* GGA  231,12.802200317382812,10.529000282287598,9.734999656677246,9.437000274658203,9.145999908447266,8.343999862670898,7.389999866485596,nan,nan,nan,1.24822334530867,0.89
231,4053508259117383424,264.802779190481,-33.91714105276907,-0.2555576645131172,-2.577627174495509,0.3729309376659801,18.251797,13.56874,1.8170786,-1.4414821,0.93357474,1.4268819566961035,2447.558837890625,[KW2003]  44,13.568699836730957,11.178999900817871,10.319000244140625,nan,nan,nan,nan,nan,nan,nan,1.0005098516827602,0.885
232,5329942577698471296,131.7089321332678,-46.01493641076255,-2.902320634363644,3.444814985429381,0.22228816054291167,16.762175,13.5522175,1.1659145,5.166243,1.1953906,0.286799143668393,3891.1318359375,,nan,nan,nan,10.86299991607666,10.611000061035156,10.185999870300293,8.942000389099121,nan,nan,nan,1.1815818202450745,0.885
233,4069195399423589632,271.2650490586122,-23.196366459607283,-0.3194938387428678,-1.480918743735018,0.219544010508214,7.832391,14.46724,1.9002848,7.614643,1.3518705,1.1748483005242711,3812.46484375,,nan,nan,nan,10.498000144958496,10.234999656677246,8.208999633789062,5.993000030517578,nan,nan,nan,1.0147061267835586,0.885
234,4042142809178413824,270.58091800893715,-34.55562837304756,-2.002992211815637,-0.8456658177581555,0.12381519176603256,6.7243705,12.318933,1.5123539,-3.1660385,0.88488305,-2.2171977935826135,7290.6171875,2MASS J18021941-3433202,12.318900108337402,9.928999900817871,8.739999771118164,8.574999809265137,8.58899974822998,8.15999984741211,7.431000232696533,nan,nan,nan,1.3454067460965415,0.885
235,5878409454746009472,217.7559324974818,-61.161896806859545,-4.980701362472368,-2.4977535186530124,0.27667002637695887,16.048992,13.745083,1.8343153,-1.3425924,0.9567501,0.954893412689465,3171.712646484375,,nan,nan,nan,10.291999816894531,10.072999954223633,10.670000076293945,8.0649995803833,nan,nan,nan,1.1541030532470171,0.885
236,4057273257402454784,266.61672733434716,-29.335020387832866,0.48153231577928346,-1.8469867905288404,0.38022777264521046,16.428957,11.475592,1.4109144,2.0813508,1.0777203,-0.6241891630508931,2465.712158203125,,nan,nan,nan,8.097999572753906,7.570000171661377,6.420000076293945,4.879000186920166,nan,nan,nan,1.0677089580892198,0.885
237,5878062318297298688,221.5285485441025,-60.8396004336448,-5.043838836322612,-4.497548120472305,0.2637501172244591,18.71498,13.145683,2.3669767,-0.3077961,0.9902786,0.2516465952200164,3259.1650390625,WRAY 15-1242,13.145700454711914,nan,nan,8.668999671936035,8.293000221252441,6.658999919891357,3.5350000858306885,nan,nan,nan,1.2340777717792784,0.885
238,250764453016220800,61.45570889855426,51.476255047448,-0.19666801031287645,-1.269755301604049,0.39232548211072055,21.483524,12.931384,1.6033993,2.817944,1.0947295,0.8996166721286656,2435.42919921875,IRAS 04021+5119,12.931400299072266,10.284000396728516,8.008999824523926,6.577000141143799,5.744999885559082,3.4690001010894775,1.722000002861023,nan,nan,nan,1.3424742237644018,0.885
239,5884544970156486016,238.5993761608346,-55.30139034716568,-4.071315273757672,-3.5585252988507037,0.38491414805489726,15.34131,11.554963,1.074254,4.152042,1.1294234,-0.5182175156939444,2410.6357421875,SS 265,nan,nan,nan,8.934000015258789,8.675999641418457,8.041000366210938,7.633999824523926,nan,nan,nan,1.1453635337919816,0.885
240,4053330752304017664,263.9566793637044,-34.949303051676324,1.8906112179014531,-1.993541390964169,0.6869965665633078,26.08087,11.392288,1.5885887,0.5200008,1.023415,0.577061040857707,1411.889404296875,WRAY 15-1735,11.39229965209961,nan,nan,8.965999603271484,8.822999954223633,8.810999870300293,6.656000137329102,nan,nan,nan,1.0062859174787306,0.885
241,5336873108736205952,168.83244411761402,-62.560505234077816,-5.6562350829798875,1.8125860110256324,0.22659512698675213,13.826435,13.538321,1.6204691,0.5972083,1.0208313,0.3145733711917238,3862.01220703125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.210616952110191,0.885
242,5309175139519483008,144.25669850746732,-52.99634402748776,-4.890377313426584,4.06853915968796,0.23359735122696057,19.684107,13.373352,1.3892431,3.9615693,1.1481662,0.21569162067919123,3778.305908203125,,nan,nan,nan,10.72599983215332,10.520999908447266,9.73900032043457,8.692999839782715,nan,nan,nan,1.1218920727508186,0.885
243,4207905908040181760,290.32919817625327,-6.778544719383067,-5.202765470051521,-2.576512007532822,0.10346071530487382,5.0151663,12.428958,2.5823708,3.57251,1.1780465,-2.4971646773470795,8468.6162109375,V* BH Aql,12.428999900817871,9.404999732971191,8.095000267028809,7.986000061035156,8.076000213623047,7.756999969482422,7.175000190734863,nan,nan,nan,1.3019368442287702,0.885
244,4053687853067147648,264.22017581708786,-33.754098619550035,0.3219751609386888,-1.2966836339227168,0.2855101482328852,12.84274,12.881576,2.3968353,0.30727455,1.0123243,0.15968333196569873,3359.695556640625,SS 314,12.881600379943848,9.819000244140625,8.282999992370605,6.736000061035156,5.938000202178955,3.9760000705718994,2.805000066757202,nan,nan,nan,1.1383266457573806,0.885
245,4155934909665215488,277.4182692744018,-9.522634191167704,1.317007074496014,-0.4343784566319977,0.5547521663734132,35.827045,12.568973,1.6556187,2.8653424,1.1335591,1.2894676219811387,1763.0042724609375,[KSF2015] 1457-472,12.569000244140625,10.597000122070312,9.84000015258789,9.147000312805176,8.826000213623047,7.708000183105469,5.854000091552734,nan,nan,nan,1.2110139671996314,0.885
246,5965486927353019264,257.0756563614225,-42.61678469951186,-1.7553822371094472,-3.801367742214208,0.30613958092810656,14.836414,14.2405205,2.1704311,1.5494281,1.0517378,1.6701178941051857,2825.24951171875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1789079224074581,0.885
247,2174946875789394688,327.75239333464594,56.35538704972157,-3.8773246477614123,-3.9540587844229726,0.4389732794708403,13.985185,9.8681345,1.0977554,32.723537,2.5237975,-1.9196750748122078,2194.7041015625,HD 239782A,9.86814022064209,8.01200008392334,7.314000129699707,6.921000003814697,6.72599983215332,5.9039998054504395,4.9770002365112305,nan,nan,nan,1.1266706054641218,0.88
248,3113525799800744320,101.75713661336209,0.3749906334486286,-0.37232431102467767,0.13622654454930722,0.1896322750374617,12.659098,12.03489,1.1790676,4.4417014,1.2210714,-1.5755485483681504,4785.7216796875,SS  62,12.034899711608887,10.46500015258789,9.8100004196167,9.562000274658203,9.262999534606934,8.425999641418457,6.428999900817871,nan,nan,nan,1.1348252223339341,0.88
249,5967469857908272768,252.01748502343062,-43.33844847521495,-2.2919556631195284,-2.244327763334261,0.27854712556496986,18.52914,12.835141,1.4743338,-1.2847044,0.9535734,0.059634587778909065,3403.677001953125,WRAY 15-1535,12.835100173950195,nan,nan,9.807999610900879,9.553999900817871,8.317000389099121,6.440999984741211,nan,nan,nan,1.233137234079382,0.88
250,5935235479830873984,245.6059477808897,-50.55912646442011,-2.369692938917201,-2.930617291593288,0.30717184264310354,17.486546,13.525128,2.2520971,-1.7560781,0.93535125,0.9620353792838046,2888.19287109375,EM* VRMF    8,13.525099754333496,10.928000450134277,10.062999725341797,9.496000289916992,9.24899959564209,9.717000007629395,5.922999858856201,nan,nan,nan,1.2084217312629637,0.88
251,5355221140301978368,154.08597305010494,-55.59757639435429,-6.792276574830933,2.5842481586283577,0.5258063769476519,26.104187,8.369029,1.285471,3.7811236,1.1467663,-3.0268417103987346,1872.781005859375,HD  89249,8.369029998779297,6.646999835968018,5.664999961853027,5.139999866485596,4.741000175476074,4.629000186920166,4.156000137329102,nan,nan,nan,1.1283098750067004,0.88
252,4053688299743608704,264.38240999482565,-33.84845914998987,0.011987436732748574,-1.397478426327584,0.4303582808987242,17.708654,11.522268,1.4465122,1.7431514,1.0758045,-0.30858088460852784,2209.418701171875,WRAY 15-1743,11.522299766540527,nan,nan,8.472999572753906,8.244000434875488,7.4120001792907715,5.9770002365112305,nan,nan,nan,1.0715071945567762,0.88
253,2068327366377766784,305.628693683269,41.025143695907566,-2.925016224808818,-4.760622666138312,0.5961365024115154,25.158943,12.468656,2.3103762,29.291483,2.1722414,1.345384162262576,1663.0225830078125,NGC  6910   160,12.468700408935547,9.562999725341797,8.362000465393066,7.723999977111816,7.355000019073486,6.039999961853027,3.253000020980835,nan,nan,nan,1.1993316168698196,0.88
254,5596908536404854656,119.78260824035998,-30.60640284302737,-2.4126081773458714,3.2014203780384856,0.18019815621039276,14.715863,13.516217,1.8454809,1.6825743,1.0534799,-0.20503105345129669,4670.16552734375,,nan,nan,nan,9.876999855041504,9.531000137329102,8.62399959564209,7.47599983215332,nan,nan,nan,1.2377649384676086,0.88
255,3442864033792522752,84.50924186105023,28.798568977957892,0.034378901956305184,-1.4602718123105949,0.2247145254371316,11.674812,13.065497,1.6611719,4.8331823,1.2241782,-0.17634687207560162,3735.89404296875,EM* GGA  347,13.065500259399414,10.868000030517578,9.930000305175781,9.420000076293945,9.041000366210938,8.095999717712402,7.215000152587891,nan,nan,nan,1.2949604461182986,0.88
256,5595579604803139840,117.42335982452633,-30.858073012276506,-2.1549043869273468,3.8681966690467364,0.23203947846666456,18.774372,12.974801,1.2074699,4.2188516,1.1360554,-0.19738953309364504,3957.925048828125,,nan,nan,nan,9.788000106811523,9.366999626159668,8.255000114440918,7.13100004196167,nan,nan,nan,1.3343808262677614,0.88
257,4095064193601339520,271.89923415374204,-19.712803433775914,0.34475419186718165,0.33161502575344803,0.4480041084733017,19.014688,12.679379,2.2024374,4.7382154,1.2186906,0.9357894470157895,2197.10205078125,,nan,nan,nan,8.527999877929688,8.140999794006348,7.203000068664551,6.5,nan,nan,nan,1.1012449257282473,0.88
258,5587346942767947136,117.06406845711324,-36.175363041701736,-1.1258754761375391,2.0876901292658787,0.0629543632074687,5.307789,13.263818,1.1014347,3.4477296,1.1282682,-2.7410530361415866,9466.630859375,,nan,nan,nan,10.548999786376953,10.217000007629395,9.359000205993652,8.473999977111816,nan,nan,nan,1.2603728150344258,0.88
259,6057394004843742464,182.30519311592008,-62.5563485212566,-6.6388424624713345,1.1657189119971687,0.19859102461983524,15.863763,13.701201,1.5999174,-0.13034956,0.99511415,0.19099952157972666,4364.5205078125,,nan,nan,nan,10.166999816894531,9.88700008392334,9.303999900817871,8.036999702453613,nan,nan,nan,1.1851749683945745,0.88
260,5933100125228600448,244.08295409993164,-53.004080435485804,-3.239918639136987,-3.0664628766035342,0.16627693000261076,10.509727,12.251992,1.7031174,0.56450665,1.0200465,-1.6438477870522945,5914.546875,,nan,nan,nan,9.187000274658203,8.885000228881836,7.474999904632568,4.297999858856201,nan,nan,nan,1.0532758714520052,0.88
261,4323101294616761472,293.48963722254734,18.413928792108056,-2.5646011456635187,-6.276858175101352,0.23707693319160603,14.330475,12.228587,2.1046753,10.442333,1.3028605,-0.8969663464044508,4097.2041015625,,nan,nan,nan,8.46399974822998,8.194000244140625,7.730999946594238,7.396999835968018,2.8800001120911356e-14,nan,nan,1.1116771078816596,0.88
262,5351404426208672896,158.43283479394017,-58.73790841872318,-5.526782483091027,2.509211176895161,0.20449133058898225,9.492326,14.694502,1.9416542,5.4930406,1.213942,1.247876380915205,4193.35546875,,nan,nan,nan,10.46399974822998,10.140000343322754,8.199000358581543,5.9079999923706055,nan,nan,nan,1.188727866429113,0.88
263,5972743566677774720,259.42857738452574,-38.30378463240654,-0.853380221238441,-3.2883271396927105,0.2793602410420469,13.7915,14.009743,1.5940208,0.69022083,1.0273651,1.2405657205689593,3177.2216796875,,nan,nan,nan,11.029000282287598,10.82800006866455,10.494999885559082,7.186999797821045,nan,nan,nan,1.0653698151053288,0.88
264,459310988123331584,35.87466294603936,59.69933274817588,-0.5137457792762711,-0.7080931075170834,0.25889362475149547,13.656452,11.10978,1.6892662,7.5641804,1.277042,-1.8246129080321296,3458.599853515625,EM* VES  741,11.109800338745117,9.164999961853027,8.42199993133545,7.76200008392334,7.4029998779296875,6.638000011444092,5.879000186920166,nan,nan,nan,1.0942781314929775,0.88
265,5333080274685374720,178.6813445882199,-63.22532489256997,-5.914356825769401,1.2865593535417699,0.19652278457458314,9.070838,11.062992,2.5485916,0.66240674,1.0232992,-2.46994335845039,4584.03076171875,WRAY 15-906,11.062999725341797,7.703999996185303,6.239999771118164,5.3480000495910645,4.690999984741211,3.9860000610351562,2.9719998836517334,nan,nan,nan,1.3220962868911703,0.88
266,3031145273350471680,110.33346503266297,-15.737780545213127,-0.8610554648257978,1.51380996616327,0.1596513498703759,9.322032,13.8419,1.9854708,3.6663754,1.1371986,-0.14223715367194956,5064.24365234375,,nan,nan,nan,9.701000213623047,9.54800033569336,9.196000099182129,8.494999885559082,nan,nan,nan,1.082277108504468,0.88
267,1837440786531527040,303.8338154392337,29.569114633050507,-1.643168966748999,-4.548516423903672,0.40881899897692053,26.780231,13.490855,1.6989679,12.672437,1.4032537,1.5485105694321,2278.301513671875,,nan,nan,nan,11.031999588012695,11.050000190734863,11.649999618530273,9.324000358581543,nan,nan,nan,1.070701586488402,0.88
268,5258631345907368064,153.84150292183583,-57.86185703509261,-5.720775513114197,3.330198706505319,0.2004043354427597,10.435973,9.008843,2.4525008,-0.8026578,0.96836007,-4.481621015079426,4464.7744140625,CD-57  3107,9.00883960723877,5.76200008392334,4.281000137329102,1.9290000200271606,0.2669999897480011,0.3149999976158142,-0.1889999955892563,nan,nan,nan,1.285048149969579,0.88
269,5882219640512884096,232.56392373858793,-58.027462936388915,-1.533420937131854,-2.486100990684575,0.4911025328788837,31.11082,11.976931,1.5494671,7.915936,1.2326376,0.4327914884196744,1996.1737060546875,WRAY 15-1317,11.976900100708008,9.973999977111816,9.305999755859375,8.838000297546387,8.54800033569336,7.415999889373779,5.35699987411499,nan,nan,nan,1.1759646574407017,0.88
270,511757619745013888,28.774048941674764,62.42887192150169,-1.7501832755624822,0.19004928986142447,0.1629584602409667,12.637891,11.90102,1.6402693,8.14291,1.2259995,-2.0385953876640137,5368.59814453125,EM* GGA  125,11.901000022888184,9.767999649047852,8.885000228881836,8.432999610900879,8.072999954223633,7.234000205993652,6.4029998779296875,nan,nan,nan,1.2862659856063363,0.88
271,2067727788940487424,308.1896866042236,40.66016134766897,-3.1376799126184425,-4.434763971546966,0.5878176791235604,8.566107,11.0288105,2.992155,48.850742,3.0820434,-0.12497628033114339,1669.8299560546875,EM* MWC  349A,11.028800010681152,nan,nan,-0.0949999988079071,-0.7680000066757202,-1.187000036239624,-2.5759999752044678,nan,nan,nan,1.330515967403217,0.88
272,4055857365613170560,266.256977766517,-31.38243724384961,-0.6786144353597523,-2.363550414526282,0.3638704676429236,22.10245,13.244808,1.6556759,-2.223879,0.9243778,1.0495422416443176,2464.53271484375,,nan,nan,nan,9.878000259399414,9.670000076293945,9.07699966430664,8.088000297546387,nan,nan,nan,1.1441131468199053,0.875
273,2166036051295755392,317.253756467382,49.739803866758045,-3.268008351189536,-3.970492819757422,0.25035345359141753,12.943642,12.483252,2.2822523,19.382435,1.7856771,-0.5239804943006021,3984.9951171875,,nan,nan,nan,8.213000297546387,7.888000011444092,7.122000217437744,6.1579999923706055,nan,nan,nan,1.2139000900531565,0.875
274,4094135965272547840,272.06004204597764,-20.713794896442565,-1.2862311883805688,-1.5298258174665142,0.5486315288879311,34.535522,12.219212,1.7043047,0.7194137,1.0328884,0.915615388993416,1806.910888671875,Hen 3-1597,12.219200134277344,nan,nan,8.583999633789062,8.321999549865723,7.611999988555908,6.311999797821045,nan,nan,nan,1.206948917468279,0.875
275,6054442537668369408,184.08640527262455,-62.67192321612223,-6.81834353641156,0.3093266332364373,0.28182872883233756,19.563215,13.606107,1.617032,1.2520162,1.0435839,0.8560330670910083,3150.5673828125,,nan,nan,nan,10.085000038146973,9.8149995803833,8.630999565124512,6.631999969482422,nan,nan,nan,1.2413816682344565,0.875
276,5975631635793421696,260.17269459757154,-34.94971406611691,2.1376541237633,-1.207445211666196,0.7928141729491555,44.89638,11.989163,2.1304646,-0.21331476,0.9884269,1.485020425368127,1239.892578125,THA 10-16,11.9891996383667,9.081999778747559,8.109999656677246,7.47599983215332,7.190000057220459,6.306000232696533,4.48799991607666,nan,nan,nan,1.2352120203283357,0.875
277,4094559419031984000,274.6629752559683,-19.52613413037103,0.41717210430169077,0.12168549027971662,0.5667483471650596,30.71002,12.018128,1.7028275,1.726804,1.0862873,0.7850797063151518,1719.6224365234375,,nan,nan,nan,7.895999908447266,7.609000205993652,6.995999813079834,6.434999942779541,nan,nan,nan,1.1023153582510838,0.875
278,4269209866084700032,285.79618796526063,3.5312862491269352,-1.4567199661179429,-3.4144651634255307,0.24149648751781388,14.953109,13.561702,1.9809465,0.4056692,1.0172424,0.47625586695563626,3613.1513671875,,nan,nan,nan,9.741999626159668,9.519000053405762,8.682000160217285,7.290999889373779,nan,nan,nan,1.1437830991595261,0.875
279,4268104444583376768,287.3201019694308,2.5086727935181075,-0.9388489045633732,-3.140326170874397,0.39886827848479256,22.914387,10.640091,1.8272486,1.8852334,1.08865,-1.3557615637943776,2280.465576171875,GSC 00467-02121,10.64009952545166,8.284000396728516,7.3420000076293945,6.934000015258789,6.492000102996826,6.118000030517578,5.426000118255615,nan,nan,nan,1.2848168653473566,0.875
280,5526803984252748544,127.63484322303992,-41.89209861992383,-2.7878049585953506,4.042626248089185,0.16815323983081057,14.431167,13.434698,1.450737,2.5075934,1.0900054,-0.43677569843788433,5030.29248046875,,nan,nan,nan,10.24899959564209,9.991999626159668,9.470999717712402,8.163999557495117,nan,nan,nan,1.0033955714798815,0.875
281,4266193355932969600,283.1620670274178,-0.4263655140122006,-1.291901463057335,-2.9929823918620295,0.24729246744189348,12.817276,14.103536,1.826561,0.9431265,1.0441517,1.0695900916654217,3469.390869140625,,nan,nan,nan,10.45199966430664,10.319999694824219,8.911999702453613,6.0879998207092285,nan,nan,nan,1.130929098764476,0.875
282,5258082857083019520,152.11958457296734,-59.239992999267166,-5.284597194295009,3.1389964670511943,0.1616094444134767,8.259876,14.120914,1.131031,4.786979,1.20048,0.16324814540667276,5151.03662109375,,nan,nan,nan,11.277999877929688,11.017000198364258,10.265999794006348,8.843000411987305,nan,nan,nan,1.1891136296172296,0.875
283,5862461931932192512,198.66719378650856,-62.86039482564157,-6.410400870661551,-1.0396638228042776,0.21331512798826746,14.993123,13.718057,2.6490555,1.3753467,1.0440114,0.36316495903960444,3850.184326171875,UCAC2   4136878,13.718099594116211,10.449000358581543,9.130000114440918,8.541000366210938,8.156999588012695,7.2210001945495605,6.409999847412109,nan,nan,nan,1.155070107602959,0.875
284,6054845676139959296,186.28411698873842,-62.20199478040585,-5.140059728621823,0.24204569977074106,0.2678908102450789,11.832816,12.038805,1.3558693,24.779198,1.9369408,-0.8214059131678404,3678.2255859375,WRAY 15-973,12.038800239562988,10.319999694824219,9.61400032043457,9.08899974822998,8.838000297546387,8.182999610900879,7.126999855041504,nan,nan,nan,1.021927738478022,0.875
285,5522548908615397888,127.53843922412999,-46.248470617603544,-1.5857437856701113,2.109453368632762,0.06333036194793332,5.441149,13.292128,1.6508875,1.983896,1.072985,-2.699812540098794,10458.0498046875,2MASS J08300922-4614544,13.292099952697754,11.086000442504883,10.128000259399414,9.53600025177002,9.17300033569336,8.281000137329102,7.197999954223633,nan,nan,nan,1.1661389071895354,0.875
286,5523218201962883840,129.33344307678786,-43.860373646529254,-2.711493304458994,3.475675774151812,0.1403557428137867,12.079468,13.237627,1.9858971,1.1514676,1.043298,-1.026222035664155,5808.3642578125,UCAC2  13087031,13.237600326538086,10.708000183105469,9.694000244140625,9.274999618530273,8.944000244140625,8.180999755859375,7.388000011444092,nan,nan,nan,1.2367382237678874,0.875
287,4069961316667193600,270.8538197179096,-21.834854104387087,-0.8522798129833855,-0.5964189958472648,0.3130105495273179,11.636334,13.73864,3.144248,0.9776317,1.0458363,1.2164347065642254,2736.739501953125,,nan,nan,nan,6.803999900817871,6.191999912261963,5.443999767303467,4.797999858856201,nan,nan,nan,1.2450757599689302,0.875
288,5544679981737898112,123.52502653562476,-35.79593135089706,-2.8805160368891967,3.0683358544786934,0.25175105344497106,21.965485,11.623607,1.5806541,-0.40557405,0.9856395,-1.3715368355657525,3775.94677734375,WRAY 15-181,11.623600006103516,9.479999542236328,8.51099967956543,8.309000015258789,8.029999732971191,7.535999774932861,6.699999809265137,nan,nan,nan,1.0837138984446717,0.875
289,4104579676472541312,278.30806647836323,-13.672263047852258,-3.1454007425037647,-3.582387147138666,0.21022804247943994,8.534636,12.982633,2.8072777,1.63399,1.0743862,-0.40391413082844707,4137.46484375,,nan,nan,nan,8.130000114440918,8.220999717712402,7.999000072479248,7.581999778747559,nan,nan,nan,1.0878475021928655,0.875
290,5966047089854030592,257.898400425776,-41.15147059484385,-0.6546187467600264,-2.774944234722392,0.3849499449471547,17.938652,14.263016,2.4169369,0.4228041,1.0122949,2.190037056346341,2330.515380859375,Gaia DR3 5966047089854030592,14.262999534606934,nan,nan,9.894000053405762,9.597000122070312,8.932000160217285,8.067000389099121,nan,nan,nan,1.1324448699332077,0.875
291,5963140810049716992,254.59865839962686,-46.52834578224842,-2.024919022633614,-3.671652910901902,0.44308595133719214,20.032505,14.044471,2.1558018,3.5819712,1.147092,2.2769106887132935,2075.726318359375,,nan,nan,nan,9.567000389099121,9.24899959564209,8.241000175476074,6.605000019073486,nan,nan,nan,1.0917311509495289,0.875
292,5335050285938042496,176.03234543767937,-60.83070603510655,-6.566178849209275,1.274903089987578,0.21633761232909474,15.648842,13.65028,1.5096455,0.8701464,1.0297191,0.3259401597036842,3991.3125,,nan,nan,nan,10.359000205993652,10.10099983215332,9.12399959564209,7.318999767303467,nan,nan,nan,1.2394694641905193,0.875
293,5887425243941202048,226.16770727002185,-55.08341598463415,-6.983053488383626,-3.6793593469067614,0.14138060208911107,5.4682636,14.504633,1.3156853,8.316489,1.3062949,0.25658208399482163,5819.23876953125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.2828697950058416,0.875
294,2057966741328014080,305.3899069172624,37.41433472735409,-3.415354943293312,-5.949158356501555,0.581334442564055,28.814173,11.0250635,2.05472,13.542979,1.5285039,-0.15280621256617266,1640.259521484375,EM* MWC 1015,11.025099754333496,8.527999877929688,7.589000225067139,6.880000114440918,6.672999858856201,5.177999973297119,2.1730000972747803,nan,nan,nan,1.2497475658667523,0.875
295,5308833706802169600,144.8225603743233,-54.58421154374918,-3.882777812556504,3.0857299168893397,0.0978770276320844,6.4402742,14.083974,1.7476358,4.1977086,1.1597031,-0.9626222551421755,7665.078125,,nan,nan,nan,10.109000205993652,9.8100004196167,9.11400032043457,8.718999862670898,nan,nan,nan,1.276715829355314,0.87
296,1836631820847200896,301.69322628471133,26.88690094101725,-2.939289754700463,-5.229832938740534,0.648584956247753,42.808506,10.650903,1.6493158,8.66303,1.2519172,-0.2892628963371209,1483.505126953125,Hen 3-1830,10.650899887084961,8.940999984741211,8.411999702453613,7.921000003814697,7.671999931335449,7.185999870300293,6.453999996185303,nan,nan,nan,1.153769021197799,0.87
297,5891889020624869248,214.7617218259369,-58.194296714321105,-6.22599270660636,-2.522916732534337,0.21780249720407147,11.581353,14.341994,1.9984655,1.1521858,1.0379425,1.0323085597376291,3875.072021484375,,nan,nan,nan,10.97599983215332,10.652000427246094,9.814000129699707,8.166999816894531,nan,nan,nan,1.022527873362321,0.87
298,3113501065088075008,102.02242231277823,0.08440726656467978,-1.3659851728846564,0.7890943119290214,0.19827788150342773,13.578677,12.140752,1.3393822,3.823362,1.1924424,-1.372876811085554,4790.6611328125,EM* RJHA   64,12.140800476074219,10.461000442504883,9.572999954223633,8.930000305175781,8.520000457763672,7.64300012588501,6.788000106811523,nan,nan,nan,1.3254072739555343,0.87
299,459264602477054336,37.053447818592964,59.50951971796931,-1.0068308783930555,-1.577717903706311,0.3946443211779112,26.375551,12.373155,1.3659706,7.6380663,1.2909263,0.35418392924508524,2465.5322265625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1689116148389154,0.87
300,4054031626600618880,265.9424139789466,-32.92616954568984,0.19798916952059498,-0.03593294099657556,0.3675028455819659,20.35982,13.101214,1.4382935,-0.61236185,0.979827,0.9275179397954609,2446.101806640625,,nan,nan,nan,9.75100040435791,9.40999984741211,8.708000183105469,6.519000053405762,nan,nan,nan,1.0768668733419373,0.87
301,5308681046481528832,144.94328890847365,-55.00981131185078,-4.07227766835734,3.237240642257301,0.10493266207626172,7.7297416,13.615228,1.5420656,-0.5762992,0.97627294,-1.2802188468065765,7213.85693359375,,nan,nan,nan,10.23799991607666,9.88599967956543,9.026000022888184,7.919000148773193,nan,nan,nan,1.2739274006549253,0.87
302,4055955256548651136,267.4222428193738,-30.827130870961412,0.10739648781384764,-1.4024114072267801,0.2966391884344766,15.830836,13.0173025,1.5605173,-2.6070573,0.8970929,0.37844513459184626,3040.95068359375,,nan,nan,nan,9.442999839782715,9.241000175476074,8.494000434875488,7.414999961853027,nan,nan,nan,1.1915393823657505,0.87
303,5880241928295689088,227.36846477033012,-57.48536364811299,-4.461747877132215,-3.0258697537812527,0.31117509170127555,17.874462,13.82711,2.079691,-0.89715874,0.96281654,1.2921344215495978,2856.276123046875,,nan,nan,nan,9.619000434875488,9.371000289916992,8.449000358581543,7.419000148773193,nan,nan,nan,1.1456536575618863,0.87
304,5526627615713232256,128.66263675750625,-42.32810491100195,-2.5987988155272888,3.9978198882347082,0.15150043287540013,12.511978,13.378004,1.8618898,0.67773527,1.0245291,-0.7199265572519948,5363.5830078125,ESO-HA   19,13.378000259399414,10.968999862670898,9.99899959564209,9.517999649047852,9.22599983215332,8.550999641418457,8.434000015258789,nan,nan,nan,1.051932437119915,0.87
305,5523422779836162944,128.88434142283577,-43.5651049729344,-2.615173451771791,3.5284849641753007,0.12789111343808693,9.304185,13.803694,1.8567905,6.27045,1.2231255,-0.6621043865761003,6240.24462890625,,nan,nan,nan,9.890999794006348,9.564000129699707,8.788000106811523,7.901000022888184,nan,nan,nan,1.0395117008176968,0.87
306,154178949285562240,74.2056611696295,27.718509397092152,0.28769420702286874,-1.0195298563695843,0.11813645456969117,7.013342,12.089684,1.2609482,3.5767455,1.1315943,-2.5483968024401875,6867.77294921875,EM* MWC  740,12.089699745178223,10.8149995803833,10.29699993133545,9.600000381469727,9.354000091552734,8.760000228881836,8.255999565124512,nan,nan,nan,1.1637375005677468,0.87
307,2165205408943169024,316.31810519608183,47.56696452531216,-3.2502508526394935,-3.489401202010437,0.11057071180236214,5.211117,14.513679,2.271924,8.051363,1.3191687,-0.26812092235143226,6771.1767578125,,nan,nan,nan,9.901000022888184,9.550999641418457,7.452000141143799,3.6410000324249268,nan,nan,nan,1.0689351857918488,0.87
308,184170327958422528,81.28793952558902,36.48831724435076,0.15535337879312877,-0.023736113141394337,0.19636043045739626,10.062,13.6194,1.7452183,4.7133183,1.2170483,0.08466990181669232,4297.68896484375,EM* VES  895,13.629599571228027,11.229999542236328,10.253000259399414,9.769000053405762,9.411999702453613,8.663000106811523,8.067000389099121,nan,nan,nan,1.1272315038492442,0.87
309,5545461012945973376,118.96751793447487,-35.20822235962888,-1.3693283096353595,2.290732777027926,0.09211339814879538,6.9259744,13.978393,1.9939365,3.5854902,1.1202874,-1.1999933783558312,7671.31640625,,nan,nan,nan,9.904999732971191,9.571000099182129,8.8100004196167,7.800000190734863,nan,nan,nan,1.146544413881171,0.87
310,5254255427094525056,159.91739481098938,-60.203122529230114,-5.344037114589034,2.362008976236674,0.20847086385537,15.147541,13.903609,1.6782846,-1.3076664,0.95342225,0.4988361059149149,4192.72998046875,,nan,nan,nan,10.0600004196167,9.944000244140625,10.581999778747559,7.27400016784668,nan,nan,nan,1.0762699378257534,0.87
311,512534257218663808,23.704463869207306,63.626596847904786,2.7034210869006166,-3.319253081336598,1.6420584215780145,52.0882,8.303402,1.0391278,29.38102,2.0426471,-0.6196550304816189,600.968017578125,BD+62   271,8.303400039672852,6.947000026702881,6.591000080108643,6.295000076293945,5.952000141143799,5.3420000076293945,4.434000015258789,nan,nan,nan,1.0938740060478334,0.87
312,5308935308542630784,144.05562160019673,-54.65220414553435,-3.9828447665935602,3.175065652603431,0.15003560378328842,12.438661,12.867915,1.5928364,1.4167764,1.0518936,-1.2511131948239793,6394.15234375,WRAY 15-404,12.867899894714355,nan,nan,9.435999870300293,9.107999801635742,8.243000030517578,7.436999797821045,nan,nan,nan,1.2611472902509857,0.87
313,5619991855314715520,112.87020179035868,-21.303378812340426,-1.1862147376083862,1.5502200094733998,0.12499998501217054,7.0962925,14.16473,1.9025183,4.3827343,1.1267607,-0.350720123303514,6042.3017578125,,nan,nan,nan,9.916000366210938,9.871999740600586,9.472000122070312,8.97599983215332,nan,nan,nan,1.1190245509876608,0.87
314,5935194454301499776,245.8721343619534,-50.79703878087761,-2.7403333475894005,-3.6629859852241733,0.2551305785836807,10.296111,14.325037,2.1407642,6.4599395,1.2318366,1.3588495722546021,3397.434326171875,EM* VRMF   11,14.324999809265137,11.60200023651123,10.182000160217285,9.656000137329102,9.52299976348877,9.739999771118164,6.122000217437744,nan,nan,nan,1.0895741889513997,0.87
315,5866357054949304832,209.87471832183357,-61.38547124405798,-5.301085996881124,-1.8783956378368953,0.28717147302038687,14.636479,12.918084,2.1360645,11.949536,1.2951096,0.20879062388572223,3391.35546875,WRAY 15-1157,12.918100357055664,10.09000015258789,9.093000411987305,nan,nan,nan,nan,nan,nan,nan,1.1793001607769384,0.87
316,5942535137511050624,250.87934294465305,-47.694359856497385,-1.9364304251421682,-3.0786338750205147,0.2320126716469019,10.075687,14.142781,1.5434561,1.0993799,1.0437324,0.9703397828606342,3793.370361328125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.230565736284642,0.87
317,1825367938389544320,293.28972208526517,18.983921820963907,-2.2188300442044144,-5.062356330851145,0.3075307288589094,22.563467,12.615628,1.812314,4.0169883,1.1202672,0.05507083015707437,3143.357666015625,,nan,nan,nan,9.109999656677246,8.786999702453613,8.069999694824219,7.131999969482422,nan,nan,nan,1.1510228830196134,0.87
318,3107289232414212736,100.31878764266956,-1.1278540012876745,-0.36745617869948577,0.3360365661930974,0.12351008773378366,8.046439,13.186869,1.2338533,2.6936424,1.131675,-1.3546191813340016,6170.537109375,EM* RJHA   38,13.18690013885498,11.5600004196167,10.77400016784668,10.104999542236328,9.774999618530273,8.937000274658203,8.244000434875488,nan,nan,nan,1.2992542854045614,0.87
319,5336858299686650240,168.00348187462845,-62.734612345349944,-6.257067565114111,1.5555063351625202,0.1877127819168372,16.775768,13.196457,2.0000925,-0.8269617,0.9688201,-0.43607386071969856,4543.1767578125,,nan,nan,nan,9.079000473022461,8.755999565124512,7.942999839782715,5.539999961853027,nan,nan,nan,1.0095879208862046,0.87
320,2952742088465821824,102.95024437529499,-12.401076754641638,-0.3968622097416567,1.2622376444283694,0.16948966506996835,12.166387,13.268434,1.1044207,3.203385,1.1443578,-0.5858503217502005,4758.544921875,ZTF J065148.05-122403.8,13.268400192260742,11.741000175476074,11.1899995803833,10.781000137329102,10.52400016784668,9.692999839782715,8.581000328063965,nan,nan,nan,1.1433393361399138,0.87
321,5308009244876807808,145.73380039805522,-55.06104521341095,-4.184255288686693,3.331901119636019,0.14522057276207415,9.463875,14.062589,1.9729319,2.853076,1.1097178,-0.12727058169716088,5485.37060546875,,nan,nan,nan,10.248000144958496,9.98900032043457,9.416999816894531,7.46999979019165,nan,nan,nan,1.0371160443120289,0.87
322,5862818856566744704,194.72960877307628,-63.07226815053562,-6.94891554775605,-0.9987611338915662,0.24846663611115788,14.979526,14.170988,1.7948189,-0.7358455,0.9752842,1.1473284843368958,3524.404296875,,nan,nan,nan,10.623000144958496,10.430999755859375,9.961000442504883,9.128000259399414,nan,nan,nan,1.1108349632632897,0.87
323,5862829478064635648,193.62438097409864,-63.11665223945414,-3.956827034341142,-0.5080403508987503,0.2849493153691961,18.573711,14.084182,1.9201174,2.1451237,1.0680509,1.3580198748711645,3124.935302734375,,nan,nan,nan,10.836999893188477,10.675000190734863,10.097000122070312,8.746999740600586,nan,nan,nan,1.033017374701952,0.87
324,4256500851683628544,280.2323159482586,-5.577252093468398,-1.3611414110596882,-3.299972260903972,0.27980061409881896,18.12324,13.331574,1.5436897,0.2961488,1.0125544,0.5658177566756208,3136.5751953125,THA 14-26,13.331600189208984,11.005000114440918,8.852999687194824,7.40500020980835,6.232999801635742,3.683000087738037,2.1689999103546143,nan,nan,nan,1.2834943842833282,0.87
325,5333973215531534208,174.02962059952512,-63.100401687602265,-6.718007576858686,1.5667682621462489,0.18064286824809317,13.988832,13.7049055,2.3840752,3.2935405,1.1173666,-0.010990388226574055,4492.5546875,WRAY 15-838,13.704899787902832,nan,nan,6.888999938964844,6.052999973297119,5.1529998779296875,4.451000213623047,nan,nan,nan,1.3266854938514827,0.87
326,6054760807586389504,187.33782287531787,-61.937339475284155,-7.0738769440313956,0.27185100014662217,0.17795285295122334,13.576537,13.595277,1.6792383,-1.1952848,0.9596468,-0.15319839226011212,4714.7890625,[GM76]  63,13.59529972076416,11.446999549865723,10.657999992370605,10.229999542236328,9.944999694824219,9.159000396728516,7.146999835968018,nan,nan,nan,1.2402904739036118,0.87
327,5331157366241062656,133.32261415213563,-46.16455049999863,-4.638428556592303,4.196547345707131,0.23845820106863805,14.919264,14.35413,1.7789459,1.1225675,1.0394969,1.2411911078017468,3618.471435546875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.133460365038282,0.865
328,3424560463724360320,90.09659724073234,23.184376064199775,0.5634861520342911,-0.5067936283266127,0.2383066055354294,13.794566,13.322619,1.5942526,2.8211265,1.1340489,0.20829984100370424,3573.24267578125,UCAC4 566-021309,13.322600364685059,11.357000350952148,10.487000465393066,9.723999977111816,9.333999633789062,8.463000297546387,7.622000217437744,nan,nan,nan,1.2255546758609088,0.865
329,6054461023208995712,182.59458605448907,-62.919852089028566,-5.9125827567755715,0.5370408843883471,0.2185237377381493,13.056347,14.121598,1.5921488,-1.4328809,0.9476844,0.8190913451824251,3931.497802734375,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0942549628619898,0.865
330,4513628620860004864,288.5549830823499,17.341793057019455,-0.7520219124456301,-2.4572030180002633,0.6570750298736655,29.910305,11.15904,1.7804651,4.742111,1.1764044,0.2471152684045208,1473.8504638671875,EM* AS  346,11.159000396728516,8.779999732971191,7.7829999923706055,7.172999858856201,7.177000045776367,6.88700008392334,6.406000137329102,nan,nan,nan,1.2904449868253467,0.865
331,5254202306934903552,161.56231051854567,-60.42915398350199,-5.992776874051931,2.2072543744470243,0.2728446043985544,22.504004,13.252944,2.4097843,3.7006133,1.136462,0.4325208419772224,3227.892822265625,2MASS J10461497-6025450,13.252900123596191,10.095000267028809,8.722000122070312,8.15999984741211,7.754000186920166,6.605000019073486,5.7820000648498535,nan,nan,nan,1.224192946709747,0.865
332,5350291033247940480,161.67953625593748,-60.04211762612576,-6.474057240602188,2.474127049570566,0.1861791808548328,15.532113,13.282237,2.3185854,0.2980965,1.0102007,-0.3681073711968672,4435.57861328125,,nan,nan,nan,8.446000099182129,8.076000213623047,7.915999889373779,4.894999980926514,nan,nan,nan,1.3211639488256686,0.865
333,5351502385825848832,157.42518306675112,-57.986396868523315,-7.016295577446556,3.0926159362979346,0.22145382323929785,13.666778,13.906991,1.9857187,1.1883271,1.046496,0.6334069172641961,3876.78955078125,,nan,nan,nan,9.916999816894531,9.64900016784668,7.986000061035156,6.111999988555908,nan,nan,nan,1.1159014212480758,0.865
334,5330093416937923840,134.91511778589174,-47.29558719981436,-5.544183953156191,4.338327206946078,0.4378333729749164,14.85342,15.208476,2.6324186,8.170492,1.334288,3.4150203752073516,2072.981689453125,2MASS J08593963-4717441,15.208499908447266,12.01099967956543,10.836000442504883,10.291000366210938,9.991999626159668,7.614999771118164,2.061000108718872,nan,nan,nan,1.1223741365258577,0.865
335,2019489744277469056,293.7933613125825,23.325300977360698,-3.057925597649001,-6.526178554295838,0.2396778059438198,9.962363,11.249458,1.3431654,11.168858,1.3173726,-1.8524025848949428,3727.60595703125,EM* AS  359,11.249500274658203,9.564000129699707,8.857999801635742,8.3149995803833,8.019000053405762,7.241000175476074,6.401000022888184,nan,nan,nan,1.2799284445151804,0.865
336,4313121886600906368,287.40322568163157,11.960789205902753,-2.7704053990443467,-5.303976241721559,0.20881459876333688,5.516223,15.243021,2.4219952,5.9572096,1.2975031,1.8418253015076402,3982.816650390625,,nan,nan,nan,10.529999732971191,10.262999534606934,9.602999687194824,8.159000396728516,nan,nan,nan,1.0474580511094502,0.865
337,5259344757143326336,150.08019148792258,-57.059635726882064,-6.255754578394321,3.5428240187394424,0.3452810964655904,32.095898,13.108974,1.584342,2.9452274,1.1055883,0.7998384674829495,2655.5615234375,,nan,nan,nan,9.842000007629395,9.505999565124512,8.592000007629395,7.590000152587891,nan,nan,nan,1.1802702669556766,0.865
338,4067012907513062784,268.11579783391556,-25.535272525640906,-0.3928055428014387,-1.6189805447220085,0.26810689701744417,13.521717,13.446788,1.8754005,-5.348725,0.8346086,0.5883277656650527,3204.239501953125,,nan,nan,nan,9.586999893188477,9.329000473022461,8.592000007629395,5.889999866485596,nan,nan,nan,1.1473050238869014,0.865
339,5528953941802203648,131.36274951420225,-38.732653764114204,-3.2124805730996613,2.510393250794924,0.17829611396399558,14.54268,12.645381,1.510026,1.7342083,1.0636753,-1.0989096379120475,5418.1142578125,WRAY 15-272,12.645400047302246,10.331000328063965,9.142000198364258,8.744999885559082,8.473999977111816,7.9720001220703125,7.574999809265137,nan,nan,nan,1.2102696785791198,0.865
340,2055181605358559872,301.6663651615194,33.24111203692807,-2.849485264001262,-5.34359587149588,0.13851525316536167,7.4673004,12.701202,2.8523283,5.128121,1.1671416,-1.5913096068166368,6416.814453125,EM* AS  381,12.701199531555176,8.673999786376953,6.271999835968018,5.079999923706055,3.944999933242798,2.365999937057495,1.0080000162124634,nan,nan,nan,1.2368544559024865,0.865
341,4212756433638839680,290.60632770108026,-3.4728052054889265,-7.66823703619521,-9.24237902998696,0.1347734054109555,6.788971,12.885493,2.071579,2.3706844,1.1110443,-1.4664857108989722,6381.54345703125,ATO J290.6063-03.4728,12.885499954223633,10.343000411987305,9.27400016784668,9.07699966430664,9.057000160217285,8.902000427246094,8.031999588012695,nan,nan,nan,1.24215746750818,0.865
342,5877935221637443584,223.93547064801467,-60.50203258820827,-5.180709646183476,-3.3372492538367844,0.2785018431604777,13.830968,14.204383,1.92031,0.66679394,1.0190153,1.4285232650991162,3139.61962890625,,nan,nan,nan,10.17199993133545,9.888999938964844,8.677000045776367,7.249000072479248,nan,nan,nan,1.176309867286822,0.865
343,5854566648153923584,215.5799325516072,-61.451097112104875,-5.609280123665032,-2.375580742322022,0.4420499336615795,29.657907,11.994539,1.4739046,8.914623,1.2512697,0.22189590951951388,2226.71337890625,WRAY 15-1198,11.994500160217285,nan,nan,8.8100004196167,8.51099967956543,7.913000106811523,6.171999931335449,nan,nan,nan,1.2019379019964012,0.865
344,5529632409194193408,127.48534901095971,-38.67847783594561,-4.601773383489132,3.049796985794102,0.44328010006497465,35.483498,12.931848,1.8900881,0.44000858,1.014588,1.1652387482688695,2210.6123046875,WRAY 18-82,12.93179988861084,10.59000015258789,9.699999809265137,9.1850004196167,8.784000396728516,7.804999828338623,6.803999900817871,nan,nan,nan,1.315306288007522,0.865
345,5255552232321567360,155.11777479572265,-58.41617295897893,-5.4775848435778105,3.1260574602457423,0.22245831529230142,15.235029,14.068576,1.7354136,-0.44665977,0.9821109,0.8048190786982268,3892.313232421875,2MASS J10202828-5824583,14.068599700927734,11.574999809265137,10.633000373840332,10.371000289916992,10.02400016784668,8.871000289916992,5.440000057220459,nan,nan,nan,1.1080891676840183,0.865
346,5595796277319272960,120.6209921639395,-32.286651419286095,-1.4255301294784586,2.3178252326018165,0.1016432536619546,9.264545,13.469729,1.635603,1.9760985,1.0612439,-1.4948777833291764,7281.658203125,,nan,nan,nan,10.298999786376953,9.967000007629395,9.241999626159668,8.440999984741211,nan,nan,nan,1.1562457257132928,0.865
347,5526959977464273792,128.06936449541112,-41.01778465765802,-2.9031333995444477,3.906106795946004,0.178532615189832,12.309136,14.280275,1.7485027,0.53849113,1.0181736,0.5388631782679383,4707.60693359375,,nan,nan,nan,10.585000038146973,10.222000122070312,9.354999542236328,8.63599967956543,nan,nan,nan,1.2592024073050765,0.865
348,5337937848332860288,166.07015480604608,-61.22905893230238,-5.7184581494877404,2.258028827411084,0.12081506378960703,7.866664,14.248829,1.7840633,0.49963596,1.0167987,-0.340565674375263,6385.76513671875,UCAC4 144-067680,14.248800277709961,11.756999969482422,10.850000381469727,10.140000343322754,9.819999694824219,9.312000274658203,9.472000122070312,nan,nan,nan,1.155221573429014,0.865
349,5255536426842090368,155.6167596462083,-58.571765102966125,-5.417477500702386,2.9886851446873623,0.20138866400187586,15.514403,13.318396,1.3036108,3.6875932,1.1395625,-0.16142928119934652,4305.294921875,,nan,nan,nan,10.043000221252441,9.71399974822998,8.57800006866455,6.855000019073486,nan,nan,nan,1.21094270087444,0.865
350,5877867532975364480,222.63793152964908,-61.080333380475935,-5.602876121452567,-3.280419619879073,0.2363959262714832,13.994317,13.8330555,1.980854,-0.29111776,0.99087495,0.7012554373579434,3645.58984375,,nan,nan,nan,9.826000213623047,9.432999610900879,8.234999656677246,6.540999889373779,nan,nan,nan,1.0936774047472655,0.865
351,4036657139505389056,267.6980673866139,-39.02164146386511,-1.6643432740205863,-6.548949364742929,0.1646335627504522,9.098817,12.042507,2.321497,-6.043048,0.7746338,-1.8749009452075143,5776.671875,WRAY 15-1790,12.042499542236328,9.244000434875488,7.994999885559082,7.791999816894531,7.88100004196167,7.581999778747559,7.486000061035156,nan,nan,nan,1.3503074338222671,0.865
352,3052395843818155264,105.2747367770579,-7.808706129025183,-0.7750628702559378,1.7724818555914759,0.18781240227558893,11.568273,13.504047,1.2442436,1.9670361,1.0882274,-0.12733126766876168,4363.72314453125,,nan,nan,nan,10.689000129699707,10.33899974822998,9.428000450134277,8.489999771118164,nan,nan,nan,1.1970137238260543,0.865
353,5972654196995589888,259.73937865233165,-38.95587319691253,-0.14899902402373388,-1.3495768116140345,0.4016065287937011,21.655191,13.761606,2.1488028,-0.5388068,0.9766124,1.78061003836088,2233.733642578125,,nan,nan,nan,9.416999816894531,9.154999732971191,8.50100040435791,4.73799991607666,nan,nan,nan,1.2047231101641043,0.865
354,5540477407779434112,125.62265741944292,-37.721645674962424,-2.299641180130802,2.66778080646033,0.1249441513441937,11.403193,13.240632,1.5297403,2.3941717,1.0860598,-1.275788285091238,6268.55322265625,,nan,nan,nan,9.805000305175781,9.513999938964844,8.815999984741211,8.097999572753906,nan,nan,nan,1.0825515729542163,0.865
355,5878337333649668608,218.2650150360079,-61.563015872356345,-5.801489340622833,-2.843922367686548,0.3248783630982562,22.559855,13.1319895,1.468812,-0.8795708,0.9715383,0.6905934205245607,2743.300048828125,,nan,nan,nan,10.069000244140625,9.770999908447266,8.843000411987305,7.7179999351501465,nan,nan,nan,1.1254984205271776,0.865
356,5877330485905995776,220.28792469673752,-62.20633958765108,-5.162670320456706,-3.062413634105341,0.25209921914778083,8.8692255,11.988256,1.3079958,23.82922,1.8388071,-1.0038860430590653,3730.391357421875,WRAY 15-1236,11.988300323486328,nan,nan,8.758000373840332,8.781999588012695,8.317000389099121,7.456999778747559,nan,nan,nan,1.0720595921841969,0.865
357,4054294238038901632,266.1034265180242,-31.834704391875373,0.5190361661534882,-0.6060069729258276,0.4933844094980545,21.339628,14.182923,2.4184837,0.40837133,1.0134935,2.6488504272403617,1845.47412109375,[KW2003]  50,14.182900428771973,11.098999977111816,10.043000221252441,nan,nan,nan,nan,nan,nan,nan,1.1330259530318534,0.865
358,5862438288106749056,197.5201534379549,-63.19166481310532,-7.074235312492164,-0.7494071841923209,0.19857372036973334,15.549896,13.171682,2.451826,-1.601641,0.9481812,-0.3387087792598571,4180.78466796875,THA 17-18,13.171699523925781,9.539999961853027,6.379000186920166,4.629000186920166,3.3489999771118164,1.9220000505447388,0.6309999823570251,nan,nan,nan,1.3463754002450639,0.865
359,5258669141607898496,155.0365958455178,-57.71172819338641,-5.962969749478067,2.638929893960159,0.24444520540895148,14.843421,14.043046,1.6515493,-0.5092513,0.9792398,0.9839536143966434,3626.681396484375,UCAC4 162-042616,14.043000221252441,11.866999626159668,10.97700023651123,10.312999725341797,10.017999649047852,7.980999946594238,6.197000026702881,nan,nan,nan,1.1066276269186315,0.865
360,5328565984829648640,133.86271664472122,-47.86781047943832,-3.4113049756255407,3.6799056107722454,0.15614614886885358,10.90691,13.010517,1.3068123,4.3352757,1.1616931,-1.0218264925434504,5620.30419921875,2MASS J08552706-4752040,13.010499954223633,11.166999816894531,10.381999969482422,9.986000061035156,9.644000053405762,8.744000434875488,8.045999526977539,nan,nan,nan,1.2472447895458505,0.865
361,4070752995081350784,270.3389904966671,-21.349616493067654,-0.438737585933108,-1.711700251102658,0.3060467875649784,12.020938,13.904762,1.7511778,-1.0473127,0.9513169,1.3337013943960798,2901.602294921875,,nan,nan,nan,10.77299976348877,10.595000267028809,8.949999809265137,6.341000080108643,nan,nan,nan,1.011226840731747,0.865
362,3112213433892754560,104.52248900939563,-1.1668707868107613,0.11619955830574899,0.7585905476508777,0.17063063834621683,8.255548,13.926675,1.595892,1.9569681,1.095585,0.08695992042722622,4803.74169921875,EM* RJHA   95,13.9266996383667,11.906999588012695,11.02400016784668,10.392999649047852,10.019000053405762,9.109000205993652,8.218000411987305,nan,nan,nan,1.1631625408862492,0.865
363,5350391363689442432,161.45890832807834,-59.40613409844568,-6.079613790429521,2.4518653454595754,0.15701600684548467,7.3370624,14.925153,1.7199516,4.4725094,1.1585442,0.9048724206179379,5139.01806640625,2MASS J10455014-5924221,14.925200462341309,12.593999862670898,11.777000427246094,nan,nan,nan,nan,nan,nan,nan,1.1743602857905322,0.865
364,5864240495134229504,204.5707667000904,-63.68957069362298,-6.498963611655935,-2.1903322455110668,0.21533762211200397,14.397696,13.071884,1.3625164,4.7863226,1.1616573,-0.2625162797187457,4087.53759765625,,nan,nan,nan,9.678999900817871,9.288999557495117,8.27400016784668,7.10099983215332,nan,nan,nan,1.2692426349878838,0.86
365,5334677212248548992,179.079120134806,-62.32212615309101,-6.011321571263712,0.7985751779083337,0.10196783553845894,6.8592772,13.851998,1.7944727,-0.06308278,0.99699485,-1.1056856674727698,7050.4365234375,,nan,nan,nan,10.024999618530273,9.744000434875488,8.947999954223633,8.211000442504883,nan,nan,nan,1.261674253858619,0.86
366,2171364082793429120,323.8570941385223,50.61272863515777,-2.6818653558830428,-2.711838169861778,0.20857354011792434,16.306507,13.652418,1.9054832,2.9043884,1.1046221,0.2487141990039028,4188.9140625,,nan,nan,nan,9.802000045776367,9.480999946594238,8.654999732971191,8.065999984741211,nan,nan,nan,1.2032272669669073,0.86
367,4104776837019814784,277.7641643470531,-13.483064396450684,-0.4428987273132356,-2.496643195173926,0.30655826215836,18.87255,12.262912,1.0881147,0.9271842,1.0422494,-0.30452307621698793,3072.6806640625,,nan,nan,nan,9.85200023651123,9.664999961853027,8.789999961853027,7.9070000648498535,nan,nan,nan,1.1877330710817635,0.86
368,5327072405662519808,136.42095729090497,-47.90141445730927,-6.070821311710359,8.378190419167243,0.6468967282748049,59.58119,12.141731,1.5380526,1.3850752,1.0522068,1.1959060355645068,1546.5146484375,WRAY 15-327,12.14169979095459,9.968000411987305,8.217000007629395,6.811999797821045,5.946000099182129,4.448999881744385,3.2829999923706055,nan,nan,nan,1.2164126987473762,0.86
369,507769145619616896,32.75571324378729,61.585569222067974,-0.5498760191988799,-0.5939415992880276,0.37504543747088637,22.542631,12.918577,1.4615622,8.962663,1.2168899,0.7889966268187187,2574.241455078125,EM* VES  717,12.918600082397461,10.994999885559082,10.446999549865723,10.090999603271484,9.782999992370605,8.958999633789062,8.090999603271484,nan,nan,nan,1.2214999438394418,0.86
370,5338013336685815296,164.85010738899496,-60.70703762400176,-5.2107986630231276,2.4293823097920337,0.1006715818849557,7.231625,14.002583,1.8274994,-0.7419994,0.97309,-0.9828829855815471,7096.09130859375,UCAC4 147-068181,14.002599716186523,11.446999549865723,10.458999633789062,9.907999992370605,9.49899959564209,8.105999946594238,5.804999828338623,nan,nan,nan,1.244106246793446,0.86
371,5863546600143910912,196.69498484435817,-61.87726682058618,-6.105419601600958,-0.7940387257480066,0.18556627759014088,12.454533,13.662377,1.6277399,-1.0691098,0.96308744,0.004872637501236454,4532.482421875,,nan,nan,nan,10.432999610900879,10.166999816894531,9.4350004196167,8.220999717712402,nan,nan,nan,1.0229241888740983,0.86
372,4253497909290253568,280.24712243244664,-5.635342618783692,-1.2638943283509356,-3.1615547149512118,0.23822018485399493,11.815718,14.203478,1.8048029,0.9937497,1.0444711,1.088370646056017,3577.645751953125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0414580755058167,0.86
373,4143784211072218496,270.43735334649693,-17.544547464096745,-4.251366835260502,-3.578382971597807,0.12642918983592147,7.303622,13.106046,2.5807,0.33510682,1.014896,-1.384717502198697,5543.587890625,2MASS J18014496-1732402,13.105999946594238,9.906999588012695,8.529000282287598,nan,nan,nan,nan,nan,nan,nan,1.1929371716511223,0.86
374,2931756259785199744,109.89974128085287,-17.654972204980094,-1.4848483497890157,2.2503164440642114,0.38669636219746606,15.141104,12.815218,2.2834435,15.406908,1.6486311,0.7520684043807115,2521.33154296875,SS 103,12.815199851989746,9.232000350952148,6.435999870300293,4.841000080108643,3.2899999618530273,0.6150000095367432,-1.2990000247955322,nan,nan,nan,1.1271373486610772,0.86
375,233871315849083904,64.50711733328906,46.68116461025929,-0.46337861685547954,-0.8200697046995851,0.3271944936659419,15.342069,11.543338,1.094409,6.6198497,1.2640598,-0.8826322462983036,2694.282470703125,EM* AS   81,11.543299674987793,9.86400032043457,9.265999794006348,9.050000190734863,8.755000114440918,7.7870001792907715,6.947000026702881,nan,nan,nan,1.2512487072571479,0.86
376,5337977362035754880,164.72100813839458,-61.15516267402719,-5.4523731733117415,2.29408705216195,0.09392344393556629,7.1027274,13.841027,1.8303833,2.143523,1.0746754,-1.2951026967847596,7667.3330078125,UCAC4 145-065844,13.840999603271484,11.243000030517578,10.130999565124512,nan,nan,nan,nan,nan,nan,nan,1.2052811691822705,0.86
377,2030344604098888960,299.30169231313096,30.221093013042005,-2.694718736229891,-4.746591001493571,0.07174641861993625,5.419665,13.021744,1.8088226,1.3519602,1.0459322,-2.6992550896650975,9826.8447265625,,nan,nan,nan,6.574999809265137,5.519999980926514,4.052000045776367,2.9820001125335693,nan,nan,nan,1.3220531314952317,0.86
378,4323117478050541952,292.9334637549323,18.185499944975962,-1.591415218605373,-5.6351693106627545,0.2172754726265569,8.949582,11.843002,2.4253387,6.3122406,1.2418604,-1.4719441642053965,4116.33837890625,2MASS J19314403+1811077,11.843000411987305,8.991999626159668,8.005000114440918,7.494999885559082,7.215000152587891,6.329999923706055,5.361000061035156,nan,nan,nan,1.163837171489813,0.86
379,5333991220036299904,174.69981543792136,-62.896335678385,-7.382760963005401,1.8371196796780325,0.2219942957759498,16.231455,13.729754,1.4325047,1.9810573,1.0725839,0.46146352413488856,3878.096435546875,,nan,nan,nan,10.369999885559082,10.07800006866455,9.380000114440918,8.67199993133545,nan,nan,nan,1.1606331527781504,0.86
380,5351591927294959232,159.25250897953683,-57.43089837873437,-5.252721787128076,2.974081432730091,0.17335317671108502,10.418745,14.085229,2.0058193,1.7869208,1.0673205,0.2798879427183891,4962.8916015625,2MASS J10370062-5725512,14.085200309753418,11.383999824523926,10.170000076293945,10.197999954223633,9.789999961853027,8.769000053405762,8.513999938964844,nan,nan,nan,1.1144125634415372,0.86
381,5860297715130060672,189.69690223315106,-65.2650705194452,-5.5072234557510376,0.11948156283137144,0.2661815838046027,16.122654,14.130724,1.7674732,1.0436589,1.034816,1.2566139773717708,3347.343017578125,[GM76] 123,14.13070011138916,11.774999618530273,10.942000389099121,nan,nan,nan,nan,nan,nan,nan,1.148715582394782,0.86
382,6057484886339860608,182.86522417969545,-62.52483199162084,-6.620752537533757,0.4591864040315077,0.20035240161382187,14.080601,13.83659,1.8985195,0.989644,1.0341823,0.3455625765589012,4188.19873046875,,nan,nan,nan,10.03499984741211,9.866999626159668,8.711000442504883,6.798999786376953,nan,nan,nan,1.0172103173662561,0.86
383,4067165774055780864,266.50001509721966,-25.478326604973013,-2.057246182863449,-2.9916182827555553,0.3530974171127678,13.454258,14.411902,1.9961872,-1.698247,0.94056076,2.1513751313515392,2584.30810546875,,nan,nan,nan,10.258000373840332,10.142000198364258,9.736000061035156,8.883999824523926,nan,nan,nan,1.1200607029447065,0.86
384,5884230475497805952,237.37641650980686,-55.32553207355001,-3.6750439136954474,-4.512410591692105,0.34076449873708725,19.915375,13.778298,2.3477259,3.2294273,1.0979502,1.4405700935918375,2593.909423828125,2MASS J15493034-5519317,13.778300285339355,10.845999717712402,9.82800006866455,9.446999549865723,9.111000061035156,7.934999942779541,5.636000156402588,nan,nan,nan,1.0948564929039832,0.86
385,5865769224222565504,205.0384765794878,-61.73098775135501,-6.198174038755563,-1.8750260355020485,0.2584048497688381,13.424195,12.946487,2.329977,9.16543,1.2662632,0.007990728173350448,3650.73974609375,,nan,nan,nan,7.3979997634887695,6.925000190734863,9.817999839782715,4.895999908447266,nan,nan,nan,1.292401466736082,0.86
386,4308706419676337024,291.1193413517428,10.011646489280063,-0.8250039839033523,-3.9472068930210074,0.42431302227608103,22.879404,12.912683,1.664156,2.3798652,1.0874673,1.0511143361681619,2276.608154296875,,nan,nan,nan,9.791999816894531,9.418000221252441,8.46500015258789,7.548999786376953,nan,nan,nan,1.192073172555224,0.86
387,5338153009022894720,165.0782768513035,-59.98974656754297,-5.592138932331612,2.4603560235488358,0.10786635151655995,8.149934,13.939634,1.5898943,-0.32022235,0.98815095,-0.8959357300980457,7041.1845703125,UCAC2   5563071,13.939599990844727,11.883000373840332,10.87399959564209,10.045999526977539,9.666999816894531,9.062999725341797,7.296999931335449,nan,nan,nan,1.2692905616302637,0.86
388,5972707351521801472,258.9459339829568,-38.728601931296716,-1.408933457536116,-2.9848470649373082,0.25677636249444724,7.9463186,14.802415,2.1071882,9.281986,1.3199744,1.8501901057548693,3329.712158203125,,nan,nan,nan,10.659000396728516,10.548999786376953,10.42199993133545,7.872000217437744,nan,nan,nan,1.0119794325217648,0.86
389,5862715949151928448,193.37276217548776,-63.83031233677886,-6.741627883413216,-0.5796115162219405,0.16183458152509578,11.263248,14.00436,1.8848095,1.3794512,1.0430486,0.049716844712921926,4961.70556640625,,nan,nan,nan,10.074000358581543,9.807999610900879,8.699000358581543,7.870999813079834,nan,nan,nan,1.2022356464411559,0.86
390,4152565215759748480,276.32065712722084,-13.23027131784939,-0.6019469046650465,-2.4453876792734803,0.38011056078570304,13.922366,12.064485,2.130515,7.9028554,1.38775,-0.03596572388199348,2598.72314453125,,nan,nan,nan,7.9710001945495605,7.638000011444092,6.5229997634887695,6.677999973297119,nan,nan,nan,1.0475337008375674,0.86
391,5884212333554974208,237.90504803352383,-55.429597953312,-3.972602855452151,-5.591843257690346,0.2964023469970791,19.002728,12.552639,2.3765192,-0.86310947,0.9760392,-0.08795280149834284,3351.0712890625,,nan,nan,nan,8.336000442504883,7.885000228881836,7.627999782562256,7.3429999351501465,nan,nan,nan,1.0591213116719305,0.86
392,4156421787156742912,279.058737810274,-8.659076929400582,-0.9465554688361792,-3.230109554805537,0.3336925063116299,18.106472,12.682691,2.7036095,0.07325253,1.0019517,0.29942288977588305,2869.585205078125,2MASS J18361410-0839325,12.682700157165527,9.621000289916992,8.541000366210938,7.671000003814697,7.297999858856201,6.548999786376953,4.629000186920166,nan,nan,nan,1.1254102337735612,0.86
393,4314226277283752320,286.24544835458977,13.299756375394024,-3.3190152513812086,-5.867290775748397,0.1943915983232863,10.833998,13.587979,2.399063,-0.50579315,0.9736484,0.031366769850833975,4224.7646484375,,nan,nan,nan,9.218000411987305,8.871000289916992,8.083999633789062,7.001999855041504,nan,nan,nan,1.1959394762507998,0.86
394,465216082815222144,38.79983007578334,60.365740485779604,-0.7006206949826069,-0.4513421406686394,0.6047508445750144,39.355988,12.751707,1.948904,8.773886,1.2544417,1.659589494804571,1626.5738525390625,EM* GGA  183,12.751700401306152,10.24899959564209,9.314000129699707,8.814000129699707,8.47700023651123,7.552999973297119,6.3429999351501465,nan,nan,nan,1.2273591655057208,0.86
395,4254886837376452736,282.53761012491975,-5.251171729459051,-0.7219280216801556,-5.232498905918481,0.11584100843293095,6.141754,13.924745,1.8455858,3.7534661,1.1851622,-0.7559437462742835,6355.07080078125,THA 14-39,13.924699783325195,11.609000205993652,8.055999755859375,6.019000053405762,4.709000110626221,3.0390000343322754,1.9989999532699585,nan,nan,nan,1.3382647260512701,0.86
396,5329877053675472896,131.9501871265569,-46.24493165281307,-2.990443301903711,3.4138640327581595,0.19845142617993533,17.98187,12.573976,1.3915195,2.0478446,1.0730579,-0.9377533152963622,4893.373046875,Ve 6-13,12.574000358581543,10.803000450134277,10.020999908447266,9.574000358581543,9.246999740600586,8.402000427246094,7.478000164031982,nan,nan,nan,1.308609894771976,0.86
397,4256616777100902784,280.81650027131036,-5.09369272705551,-0.8289491665937463,-3.002028546281242,0.2088766854828303,11.675511,13.168078,2.6990414,0.5303507,1.0257505,-0.23247174067374132,3881.233154296875,EM* AS  319,13.168100357055664,10.015999794006348,7.059000015258789,nan,nan,nan,nan,nan,nan,nan,1.2651553439393193,0.86
398,6057355590652724480,180.80361478648908,-63.06400654389766,-6.951205991113024,0.7525285394165518,0.13082481199518453,9.117985,13.833473,1.7944717,-1.5420107,0.9452995,-0.5830761979373804,5986.1474609375,2MASS J12031287-6303504,13.833499908447266,11.479000091552734,10.572999954223633,10.211999893188477,9.92199993133545,10.309000015258789,8.847000122070312,nan,nan,nan,1.1358119569965903,0.855
399,5258613307042931968,153.2884754489194,-58.03280855464751,-5.682753411121279,3.657248884928846,0.20294316807241186,14.690741,13.802395,1.624013,1.3379406,1.0484753,0.3392670454711819,4225.26416015625,UCAC4 160-042879,13.802399635314941,11.696000099182129,10.836999893188477,10.1850004196167,9.859000205993652,8.930999755859375,7.4029998779296875,nan,nan,nan,1.1317659230161468,0.855
400,5313732065451301248,142.52641180563313,-50.48178949509198,-4.061300015849278,3.0608685402585962,0.2563810356679436,18.581993,14.192813,1.8106985,-0.33971518,0.9876509,1.2372424074432828,3422.5048828125,,nan,nan,nan,10.564000129699707,10.246000289916992,9.265000343322754,8.10099983215332,nan,nan,nan,1.012497839013459,0.855
401,1825189890559772928,293.9635641470008,18.89262768761401,-3.0981704627836133,-6.116805762074399,0.24464407581189962,18.60412,13.146012,2.4086046,0.6599224,1.0199249,0.08868582395552238,3493.310791015625,,nan,nan,nan,8.789999961853027,8.454000473022461,7.715000152587891,6.829999923706055,nan,nan,nan,1.135523594499392,0.855
402,5309520180011178240,145.0276536926406,-52.81577830656506,-4.087035315387198,3.38285590865411,0.13687585574025826,13.130385,12.506743,1.4295645,0.22518393,1.0074126,-1.811622332020221,6984.251953125,WRAY 15-418,12.506699562072754,nan,nan,9.420999526977539,9.131999969482422,8.394000053405762,7.629000186920166,nan,nan,nan,1.107428202308796,0.855
403,3424814072953634176,89.355679126694,23.430122306557408,-0.02369400313429998,-1.1192372023087507,0.29037714130681525,15.8390465,13.248692,1.7035856,0.80100435,1.0368139,0.5635036858678149,2993.81298828125,,nan,nan,nan,9.51200008392334,9.185999870300293,8.395999908447266,7.172999858856201,nan,nan,nan,1.1148056601719207,0.855
404,5967849910966466816,252.45002034532075,-42.841713444335774,-1.752661870136409,-3.4190188221503015,0.24290105217985722,13.556177,13.25762,2.428421,2.5522676,1.0990303,0.18476683804914984,3490.81298828125,,nan,nan,nan,8.692000389099121,8.45199966430664,8.003999710083008,6.131999969482422,nan,nan,nan,1.0898465899591088,0.855
405,5598780042634224512,117.02557813779636,-29.827628917384217,-2.1229113634368337,2.7321913794136474,0.3363316709100812,22.718985,11.041941,1.2002087,5.1740327,1.1722972,-1.324220486473962,2799.52880859375,CD-29  4961,11.041899681091309,9.428000450134277,8.949999809265137,8.54800033569336,7.829999923706055,7.315000057220459,6.322000026702881,nan,nan,nan,1.2419142547455393,0.855
406,4094925625089320704,271.3905323151182,-20.34395125155428,-1.2559107720831753,-9.628684373732616,0.39320529212370164,9.631615,11.271537,3.4410877,2.1368494,1.0922501,-0.755366401213653,2462.623291015625,EM* AS  270,11.271499633789062,7.211999893188477,5.507999897003174,5.098999977111816,5.063000202178955,5.10699987411499,4.6519999504089355,nan,nan,nan,1.1147486623963039,0.855
407,5255678160756674560,155.98707705402708,-57.754211733474776,-5.201032113643792,2.871396956610959,0.23412077080023458,7.213521,15.226852,2.2758694,6.1992064,1.2618222,2.0740521433942867,3743.617431640625,Cl* Westerlund    2    MSP     123,15.226900100708008,12.142999649047852,10.859999656677246,nan,nan,nan,nan,nan,nan,nan,1.113145756449017,0.855
408,5864550660428795776,205.5917180650132,-63.880414394937915,-1.585603706955041,-1.6412181509908197,0.2571385684180843,20.232267,12.996834,2.2877426,-1.7848245,0.94416183,0.04766990978352581,3651.250244140625,,nan,nan,nan,8.402999877929688,8.019000053405762,7.151000022888184,5.85099983215332,nan,nan,nan,1.3048376702226667,0.855
409,4054517198362639488,263.8597883776214,-33.17481870170164,-1.09860607691012,-3.181902341258563,0.3199088251440007,13.396674,13.787647,1.983017,-2.160161,0.9034853,1.312778351743674,2782.007080078125,2MASS J17352635-3310292,13.787599563598633,11.472999572753906,10.744000434875488,nan,nan,nan,nan,nan,nan,nan,1.1756835014094882,0.855
410,5255272440987862656,156.70300412351,-59.138599577134535,-5.859075779475622,3.5722329342121575,0.1933861091188729,20.213648,12.15424,1.4213552,-1.1580441,0.9579806,-1.4136339675017844,5054.72314453125,THA 35-II-44,12.154199600219727,10.241000175476074,9.329999923706055,8.833999633789062,8.467000007629395,7.552999973297119,6.422999858856201,nan,nan,nan,1.2417171456307894,0.855
411,276644757710014976,64.92556123476727,55.999360679043434,-0.4735607216045463,-0.5096656032780096,0.2100882458297216,14.133763,10.766115,1.584322,4.90361,1.1442628,-2.6218760370939123,4094.12890625,V* CI Cam,10.76609992980957,7.501999855041504,4.322999954223633,3.3329999446868896,1.0219999551773071,1.3229999542236328,1.0180000066757202,nan,nan,1.27225e-12,1.283525199774993,0.855
412,6053787709773794688,186.08657491270677,-63.103881614615304,-5.609909542264415,0.26876977023389753,0.20463422313148075,13.092951,14.012486,1.7147045,0.621378,1.0203689,0.5673777932255817,4234.4677734375,,nan,nan,nan,10.22599983215332,9.852999687194824,8.925999641418457,8.34000015258789,nan,nan,nan,1.2641038258603647,0.855
413,5864776403904066560,207.42475135111985,-62.448201404274826,-6.437919407641642,-2.5052060660854734,0.26506930170649556,19.192804,13.767463,1.8601084,0.1452476,1.0034635,0.8842599003547029,3316.359375,,nan,nan,nan,9.788999557495117,9.515000343322754,8.522000312805176,7.203999996185303,nan,nan,nan,1.0207960946008037,0.855
414,5312248411965099648,142.91815127532598,-52.55328484509849,-3.963981575041145,3.101008516456562,0.1270043135395213,7.970005,14.212606,1.6118336,-1.4503635,0.9432615,-0.268301212623264,6382.22119140625,,nan,nan,nan,10.789999961853027,10.463000297546387,10.038999557495117,8.66100025177002,nan,nan,nan,1.1178462829986082,0.855
415,4553974306652582016,263.49444677517414,19.878860562888775,-5.438032068595901,-3.4702210705191345,0.41919773777468644,23.431366,9.898768,2.0190687,6.386463,1.1928176,-1.9891369235811567,2216.511474609375,2MASS J17335866+1952440,9.898770332336426,7.4070000648498535,6.330999851226807,6.270999908447266,6.328999996185303,6.176000118255615,6.019000053405762,nan,nan,nan,1.0081767869941187,0.855
416,5942118972406893312,247.8820721507456,-46.71150759880892,-1.7177717074696073,-3.052363297554513,0.29188620685750327,15.631815,13.482758,2.399109,3.2776196,1.1062413,0.8088254323503499,3008.942626953125,,nan,nan,nan,8.982000350952148,8.598999977111816,7.791999816894531,6.685999870300293,nan,nan,nan,1.0435810323378274,0.855
417,2067882755658754432,308.68166583840923,41.484654227257565,0.20386819952886626,-2.7706123265982776,0.7250877846612654,49.00184,11.543785,2.0848465,3.6110773,1.1254163,0.8457380390082605,1331.6396484375,Schulte 30,11.543800354003906,8.61400032043457,7.701000213623047,7.2820000648498535,7.0370001792907715,6.480000019073486,5.956999778747559,nan,nan,nan,1.2003579749653637,0.855
418,5534416556086930816,121.25028859911654,-41.04332602729447,-1.2273619556771052,2.277874087340282,0.08879012885891724,7.5600224,12.768113,1.2016401,2.8081346,1.0978541,-2.4900634323601807,9766.0615234375,WRAY 15-151,12.768099784851074,nan,nan,10.024999618530273,9.777000427246094,9.314000129699707,8.888999938964844,nan,nan,nan,1.0509581904578593,0.855
419,5351697377328580096,156.8779584063083,-57.805095332547154,-6.898153724218655,3.265949627668119,0.2370035048255285,14.324112,14.215068,2.110487,3.1272407,1.1155709,1.0888417056484663,3628.736328125,2MASS J10273072-5748183,14.215100288391113,11.418000221252441,10.402999877929688,9.996000289916992,9.60200023651123,9.104999542236328,8.789999961853027,nan,nan,nan,1.147943139230005,0.855
420,5884602797591562112,238.06280067129282,-55.03965325243993,-0.8248501144619226,-1.25040062488552,0.5732122935637696,25.905016,11.330027,1.3781433,5.1230717,1.1485171,0.12160410682593437,1694.190673828125,WRAY 15-1366,11.329999923706055,9.473999977111816,8.765000343322754,8.392999649047852,8.168000221252441,7.579999923706055,6.5920000076293945,nan,nan,nan,1.0209988793473226,0.855
421,5313166813401694464,140.90702304628942,-52.152370300320136,-4.11629784869373,3.7925622202538536,0.15666912314859624,10.995366,14.167975,1.5551844,0.76530004,1.0273553,0.142892489508462,5246.908203125,,nan,nan,nan,11.03600025177002,10.737000465393066,9.506999969482422,7.986999988555908,nan,nan,nan,1.1371514294376848,0.855
422,5522102644339046784,130.31977372437143,-45.3970996964361,-2.8771930094003575,3.6319266429027737,0.16617759859679548,10.283149,14.332572,1.5523615,1.7704685,1.0654846,0.4354343771629985,4965.04052734375,,nan,nan,nan,10.906000137329102,10.625,9.616999626159668,9.151000022888184,nan,nan,nan,1.2179528697669548,0.855
423,5308075834051859968,148.46221406634217,-55.475351602166015,-5.425993873551153,4.0947817249228695,0.17528736728977573,12.885224,14.084631,2.092122,1.3244786,1.0461173,0.3033840573790414,4832.41650390625,,nan,nan,nan,10.0649995803833,9.694999694824219,8.887999534606934,7.668000221252441,nan,nan,nan,1.1209654275551582,0.855
424,4266229502381881728,283.50960948846625,-0.08129079903353137,-0.8527272703623829,-2.86834974944506,0.24405360918612898,11.209379,14.230246,1.6013842,1.4182483,1.0683725,1.1676717632238756,3501.95654296875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0950559316097674,0.855
425,4319930096909297664,290.39156159230333,14.882453052615482,-2.143523128037031,-4.9680550645492625,0.22238800271378514,10.980367,8.933784,2.1610274,-0.42991582,0.98230803,-4.3306596967011615,3836.329833984375,BD+14  3887,8.9337797164917,6.091000080108643,5.019000053405762,4.714000225067139,3.947999954223633,3.321000099182129,2.256999969482422,nan,nan,1.04354e-13,1.2792365325154058,0.855
426,5865310835298658432,202.13426240320055,-62.90048107981827,-6.000098643147411,-1.1817028818362878,0.19593450412008095,14.263672,13.485867,1.4627237,0.75142545,1.0238198,-0.05357884283267822,4313.69091796875,EROS2-GSA J132832-625402,13.485899925231934,11.654999732971191,10.871999740600586,10.329999923706055,10.045000076293945,9.321999549865723,7.718999862670898,nan,nan,nan,1.168839248637487,0.855
427,4063522159937511936,269.30460641741377,-27.64469336218143,0.23208092688282117,-1.9237132696479176,0.4531449894653772,20.315746,12.704974,1.7983456,-5.000426,0.8149083,0.9861600857772395,2154.989013671875,SS 334,12.704999923706055,10.480999946594238,9.973999977111816,nan,nan,nan,nan,nan,nan,nan,1.163726970462842,0.855
428,6054668521647361664,187.5087626823251,-62.58631157859705,-6.793052109757113,0.3360071523810621,0.28274414167043005,15.097675,14.370106,1.84093,1.6540978,1.0600966,1.6270738199445098,3133.664794921875,[GM76]  72,14.370100021362305,11.5600004196167,10.729999542236328,9.980999946594238,9.72700023651123,9.378000259399414,9.255000114440918,nan,nan,nan,1.1060348370190778,0.855
429,3130057373737628288,98.7508772862288,2.978446167704786,-0.32113585365512903,0.12042111140888638,0.28732870990757875,20.856869,12.646634,1.4137945,1.8124675,1.0831242,-0.0614707836357411,3325.05712890625,ZTF J063500.20+025842.4,12.646599769592285,10.687999725341797,9.833000183105469,9.36400032043457,9.00100040435791,8.222000122070312,7.6519999504089355,nan,nan,nan,1.2298372777723097,0.855
430,5888269634519939712,227.03456772734958,-52.77882594180243,-7.525463528311265,-3.1254197810589606,0.08940954418560731,5.1513453,13.845728,2.6687212,2.524555,1.0903975,-1.397352675314611,7092.26318359375,[M81] I-468,13.84570026397705,nan,nan,9.107000350952148,9.144000053405762,8.807000160217285,8.673999786376953,nan,nan,nan,1.4302643208306416,0.855
431,4090778950110807168,273.0619740857364,-21.81732284876821,-0.14875701942926808,-1.3665577930097779,0.3441663456422071,20.45243,12.621419,1.4236269,-1.5845717,0.92479664,0.30526095552500365,2733.731201171875,,nan,nan,nan,9.541000366210938,9.361000061035156,8.697999954223633,8.031000137329102,nan,nan,nan,1.0930711252219045,0.855
432,3052740094035777152,105.59035366933804,-7.009209296875554,-0.27209873134853724,0.8272453490172201,0.15733532941246553,9.013643,13.616744,1.4120646,1.9040867,1.083818,-0.39912468981168914,4992.84033203125,,nan,nan,nan,10.503999710083008,10.163000106811523,9.413999557495117,8.220000267028809,nan,nan,nan,1.1648382556321764,0.855
433,4266178168926881664,283.4339670246108,-0.4701662873149666,-2.120733922721823,-3.977671970354017,0.2176337662909476,12.491267,13.800645,1.6919641,1.2399521,1.0590779,0.48927626389832923,3806.708251953125,ZTF J185344.15-002812.5,13.800600051879883,11.437000274658203,10.656000137329102,10.381999969482422,10.199999809265137,9.36400032043457,7.808000087738037,nan,nan,nan,1.1296972890057366,0.855
434,5541750710962895360,126.26545505822145,-38.18084529754453,-2.734643258338498,3.51783314484159,0.1514339696064072,12.570148,13.570041,1.5540314,2.010759,1.0722573,-0.5288427629114629,5416.10595703125,,nan,nan,nan,9.64900016784668,9.375,8.657999992370605,7.558000087738037,nan,nan,nan,1.2198365897606231,0.855
435,2065864808224780160,312.9197079555873,42.205599622951915,-2.890663692006772,-3.580451876021365,0.33095733639767905,23.945385,13.030121,2.2713528,10.536848,1.399136,0.6289809127285935,2770.403076171875,,nan,nan,nan,8.628000259399414,8.270999908447266,7.507999897003174,6.744999885559082,nan,nan,nan,1.1409509935720836,0.855
436,5963997295254312064,253.36235408209137,-45.40717752445765,0.13326214398019437,0.5597034037311543,0.6304776042655279,34.0055,10.733485,1.6689148,1.0743526,1.0409032,-0.2681664569513096,1506.2232666015625,CD-45 11029,10.733499526977539,8.77400016784668,7.921999931335449,7.435999870300293,7.139999866485596,6.548999786376953,5.663000106811523,nan,6.060000320561726e-14,7.69047e-13,1.2328693565840447,0.855
437,5334656111016518784,179.72798291619057,-62.56988897308764,-6.30028618447188,1.020223288747986,0.1231719760488387,9.570599,12.442915,2.1299458,2.5149796,1.0878345,-2.1045254928853367,8118.6123046875,WRAY 15-920,12.442899703979492,9.666999816894531,8.491000175476074,7.827000141143799,7.367000102996826,6.36899995803833,5.354000091552734,nan,nan,nan,1.3445313488266042,0.855
438,4266251836213504128,282.86902472647233,-0.12687154858977392,-0.544390777327227,-2.965433608444752,0.2551546197449142,13.976028,13.534202,2.3442001,3.2931595,1.160933,0.5682188016656582,3391.3720703125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0917827761219645,0.85
439,5308462587266411392,147.01763133747514,-53.967153839306114,-4.3442530914198585,3.0343951447793773,0.09404771114666341,6.1724772,14.254772,2.1944075,2.3162665,1.0855348,-0.8784866610973197,7601.7392578125,,nan,nan,nan,9.548999786376953,9.173999786376953,8.343999862670898,7.322000026702881,nan,nan,nan,1.186417258914922,0.85
440,5962559851287561216,263.27381825103697,-37.364924291881984,-0.5772293787493078,-3.4219996342547923,0.40300274691050253,22.71785,13.242427,1.6225328,-1.9282317,0.8994379,1.2689669040012461,2252.684814453125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0998626305453236,0.85
441,4065368033805697024,273.3901136448936,-24.873614113920755,-4.7800487798891425,-10.064232270256959,0.14122399231329413,5.4188824,13.326179,3.295432,1.3529953,1.0706426,-0.9242790264612637,5101.9599609375,VPHAS J181333.6-245225.0,13.326199531555176,nan,nan,7.684999942779541,7.718999862670898,7.5,7.293000221252441,nan,nan,nan,1.2493534011614704,0.85
442,5876815884452239232,230.88200494876688,-59.08120782193053,-5.465946271020858,-3.850112393806941,0.16889396145479493,8.809158,14.349992,1.6245403,-2.009307,0.9355115,0.4880624099698778,4804.78173828125,,nan,nan,nan,11.312999725341797,11.062999725341797,9.722000122070312,8.395000457763672,nan,nan,nan,1.2058909442287236,0.85
443,254090471389803776,70.72391318333621,46.642815572593186,0.7542473688447753,-1.916530938346753,0.27360226306746116,13.034404,11.620038,1.253726,5.374539,1.2107153,-1.1943635410866804,3236.174072265625,EM* AS   84,11.619999885559082,9.994999885559082,9.33899974822998,8.866999626159668,8.520000457763672,7.589000225067139,6.611999988555908,nan,nan,nan,1.2685368965281405,0.85
444,4060812967624830592,266.4799194103459,-26.969679789346493,0.3517012195205891,-1.87692400468569,0.30401317222655927,15.246775,13.764258,1.9029846,-4.0904,0.85708004,1.1787203899420469,2900.044921875,[B61]  9,13.764300346374512,10.9399995803833,9.949000358581543,nan,nan,nan,nan,nan,nan,nan,1.2893241662807904,0.85
445,5934726887049284224,244.51849132969005,-51.82840154094769,-4.856054728249665,-5.080237310107181,0.15976946275867898,6.638501,14.381197,1.9224195,-1.2316905,0.95578176,0.39866584988647347,5025.115234375,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.2134776849842144,0.85
446,5255511309871115392,154.6750234768503,-58.866580885930155,-5.434229941523781,3.00231687711673,0.19898742919227294,14.608146,13.87496,2.1602526,-0.34477565,0.98607016,0.3690881517254354,4231.087890625,2MASS J10184202-5851597,13.875,11.48900032043457,10.333999633789062,9.53600025177002,9.220999717712402,8.274999618530273,6.284999847412109,nan,nan,nan,1.1843754742077721,0.85
447,2018082060137856512,293.15749514535247,21.401973043335524,-2.4165124623524763,-5.332371570045458,0.19229579220421722,13.631514,13.22308,2.18917,2.39167,1.0699075,-0.3570714128162926,4304.91357421875,,nan,nan,nan,9.052000045776367,8.718000411987305,7.89900016784668,6.947000026702881,nan,nan,nan,1.2465583512475542,0.85
448,5307617131547813376,146.67966913656105,-56.30044225168628,-4.945320174591188,3.775105740431158,0.15304444283881902,7.6096826,15.000559,1.8523893,-0.9648097,0.96339715,0.9246466764178649,5146.255859375,,nan,nan,nan,11.0649995803833,10.687999725341797,9.656000137329102,8.282999992370605,nan,nan,nan,1.0985991350886297,0.85
449,183702313960652928,81.11659010431332,35.456550430674525,-0.06989789509771294,-1.8889905762112273,0.4288790043029193,17.822985,11.379108,1.476429,3.9061854,1.1797442,-0.45921764130181586,2162.035888671875,EM* GGA  334,11.37909984588623,9.319000244140625,8.50100040435791,7.953000068664551,7.6479997634887695,6.875999927520752,5.985000133514404,nan,nan,nan,1.215487152362442,0.85
450,4094231970684678400,273.2361761924096,-20.30877363492169,0.43411859248941026,-1.4580401473864397,0.3169596423939959,22.569973,11.793726,1.6466904,-1.8604447,0.91494745,-0.7012541915573429,2918.686279296875,TYC 6272-211-1,11.793700218200684,9.628999710083008,8.821000099182129,8.34000015258789,8.024999618530273,7.309999942779541,6.63700008392334,nan,nan,nan,1.2053225555555849,0.85
451,5972266790971585664,258.35771602596316,-39.77864556742772,-1.7550936932921275,-3.244793752430117,0.1583442278026127,5.4376645,14.988764,2.1563187,0.46259195,1.0156362,0.9867749914707957,4886.744140625,Gaia DR3 5972266790971585664,14.988800048828125,nan,nan,11.145999908447266,11.109000205993652,11.109999656677246,8.29699993133545,nan,nan,nan,1.0768549371378606,0.85
452,3130277512283435136,99.24839309888353,4.033398793614057,-1.810598234883952,0.8107618350456646,0.6372368214515337,39.38698,11.677216,2.2260323,3.1553323,1.1372659,0.6987198896201825,1529.7999267578125,EM* GGA  403,11.677200317382812,8.946000099182129,7.843999862670898,7.256999969482422,6.85099983215332,6.000999927520752,5.026000022888184,nan,nan,nan,1.2868391609716934,0.85
453,5880115209576170880,226.47220340951972,-57.93879644361239,-3.8157478193900123,-2.862283407747839,0.3696430124061192,26.740656,13.175065,1.7900219,4.412062,1.1693246,1.0139775449380934,2459.130126953125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.2057914613078713,0.85
454,5865033792760761088,203.3479695773543,-63.54249156342133,-6.582386294775313,-1.638206823117115,0.09700459247112166,7.062327,13.592006,1.4402227,-0.060662393,0.99732417,-1.474032792928874,7485.12158203125,,nan,nan,nan,10.343000411987305,10.057000160217285,9.263999938964844,8.342000007629395,nan,nan,nan,1.2143642180867575,0.85
455,5941482870548147712,246.23903293825518,-48.72783871759469,-3.134895035975071,-3.676583706659401,0.23518887346558104,8.762883,14.815947,3.1333818,0.06983695,1.0014951,1.6730304383894108,3405.23388671875,PN Pe  2-9,14.815899848937988,10.835000038146973,7.0879998207092285,4.942999839782715,3.5450000762939453,1.878000020980835,0.7670000195503235,nan,nan,nan,1.2852113408165968,0.85
456,4258158842161111040,281.2108748068499,-4.609664711307005,-1.0772220713633558,-3.2837939995061296,0.24945448161517533,9.4758215,14.257956,2.2129517,0.6496796,1.0324781,1.2429121048156446,3450.182861328125,2MASS J18445061-0436346,14.258000373840332,11.52400016784668,10.704999923706055,9.939000129699707,9.803999900817871,9.0,6.382999897003174,nan,nan,nan,1.0638951746140621,0.85
457,5879465398202399360,225.39671830170883,-59.97330283005141,-4.453271743380401,-3.4466319705476125,0.2853059151546449,16.941677,12.9959135,1.5283117,-0.07457533,0.99693525,0.27246738473673204,3227.768798828125,,nan,nan,nan,9.680999755859375,9.3149995803833,8.633999824523926,7.748000144958496,nan,nan,nan,1.017675112770193,0.85
458,5259380319479774464,148.40621800437253,-57.801269136437945,-4.105801029827175,3.08085749757223,0.15506850116785392,6.682476,15.113669,2.0821552,-0.8805722,0.96453536,1.0662873413726714,5267.93798828125,,nan,nan,nan,10.928000450134277,10.539999961853027,9.442999839782715,7.63700008392334,nan,nan,nan,1.2078452607336214,0.85
459,5985734773264510592,234.97113438910057,-49.190057222198085,3.9919513022327067,-2.194348824407701,0.10516617630436467,6.2436438,11.860382,2.1794167,-0.25297236,0.9908299,-3.0302375006022295,8339.423828125,WRAY 15-1337,11.860400199890137,nan,nan,7.821000099182129,7.770999908447266,7.434999942779541,6.876999855041504,nan,nan,nan,1.0663518033323354,0.85
460,5975097621052241408,262.8155849185741,-34.828779893422585,0.31837326788057696,-0.4317300799072856,0.42593539320779505,21.152199,13.923191,2.8310127,1.8431623,1.0820185,2.069909717464398,2099.65185546875,,nan,nan,nan,8.097999572753906,7.625,6.888999938964844,5.802000045776367,nan,nan,nan,1.1805769578714742,0.85
461,3120685308421640320,99.16447627417742,1.4143529576723035,-0.657914840793406,0.26234416322398274,0.2077698685658903,10.056421,14.286762,1.4941683,2.2254174,1.108117,0.8746750627884055,3982.557861328125,,nan,nan,nan,10.97599983215332,10.621000289916992,9.673999786376953,8.361000061035156,nan,nan,nan,1.1485471113690133,0.85
462,274177694136042496,71.3827690661974,54.7211825771075,0.5546505747161499,-0.5145794746109873,0.12055839174425252,5.001253,14.597553,1.0043068,1.8468173,1.0700351,0.003540482335466777,6190.80712890625,,nan,nan,nan,12.090999603271484,11.769000053405762,10.913000106811523,8.62399959564209,nan,nan,nan,1.002419722170991,0.85
463,2026936289823399936,297.3922783807211,25.905547055407407,-2.002314710977394,-5.65795116756895,0.27371035877983874,22.690977,12.594791,1.8776236,2.7729602,1.0769444,-0.21875241799095946,3579.801513671875,EM* VES   66,12.594799995422363,10.277000427246094,9.449000358581543,9.006999969482422,8.664999961853027,7.7829999923706055,6.835999965667725,nan,nan,nan,1.30021491577721,0.85
464,4266341888729095296,281.7092162837246,-0.20784382315462926,-1.1126556876312375,-3.3321652257089385,0.20818298594304135,9.004425,14.262039,2.5189915,0.7010751,1.0338976,0.8542653509571494,4019.078857421875,2MASS J18465022-0012282,14.26200008392334,11.1899995803833,10.156999588012695,9.659000396728516,9.350000381469727,8.701000213623047,7.97599983215332,nan,nan,nan,1.1072731039815504,0.85
465,5333324950375007360,175.9290590317355,-62.78998481603478,-6.7106830352201285,1.4003177221779435,0.15561628831399438,5.341289,15.884578,2.1084385,-1.115127,0.9629896,1.844853013742334,5091.08740234375,,nan,nan,nan,11.291999816894531,11.095999717712402,10.843000411987305,9.017000198364258,nan,nan,nan,1.1605851028021639,0.85
466,5329703330846384896,132.91629356530146,-46.263832412932146,-3.38030237331066,3.5737345098563997,0.23049637727232605,22.339502,13.196628,1.4826031,-1.7656324,0.9382589,0.009948136595209434,3811.740234375,GSC 08152-00876,13.196599960327148,11.364999771118164,10.836000442504883,10.14799976348877,9.868000030517578,8.970000267028809,7.795000076293945,nan,nan,nan,1.2252932924611415,0.85
467,5241934913926714624,162.58616870625758,-62.2870864898795,-6.4169616828472895,2.4422941535809084,0.09251333866499548,8.120344,13.159099,1.0379295,0.8852376,1.0317237,-2.0098796035017443,7752.14697265625,SPH 100,13.159099578857422,nan,nan,10.47599983215332,10.307999610900879,5.265999794006348,1.2829999923706055,nan,nan,nan,1.0916020756066471,0.85
468,5965557497942244608,256.4573605971123,-42.1873302393583,-1.8634326444477902,-3.791504629469273,0.234051578469228,6.500826,15.61227,2.1958141,-0.15735984,0.9939206,2.4588282272367223,3799.2958984375,,nan,nan,nan,12.057000160217285,11.902999877929688,9.154999732971191,6.572999954223633,nan,nan,nan,1.0737159469088218,0.85
469,5522721050905759616,128.52098997711346,-45.15762036365766,-3.115696369147914,4.1046611672428295,0.10044097866572352,7.7241526,13.869585,1.8378592,1.6052005,1.0566486,-1.120860284307824,7552.2734375,2MASS J08340504-4509275,13.869600296020508,11.229000091552734,10.118000030517578,9.91100025177002,9.701000213623047,7.109000205993652,5.879000186920166,nan,nan,nan,1.1792199303577857,0.845
470,5254260100019799936,160.77646527454297,-60.28694349808765,-5.962353599056333,2.734611993389204,0.13848817416007264,9.36116,14.158526,1.7281523,-0.098667085,0.995732,-0.13441013176546335,5896.80908203125,2MASS J10430638-6017130,14.158499717712402,11.817999839782715,10.822999954223633,10.112000465393066,9.788999557495117,8.503999710083008,5.193999767303467,nan,nan,nan,1.0778709235988333,0.845
471,528066641362242688,4.395400320732501,65.26884655112809,-3.546265030093239,-1.4253173946395647,0.31202059955019273,19.324219,11.686064,1.5541372,6.544633,1.2391988,-0.8430198984338055,2898.489501953125,EM* GGR  179,11.686100006103516,9.692000389099121,8.95199966430664,8.336999893188477,8.100000381469727,7.353000164031982,6.428999900817871,nan,nan,nan,1.229695224543877,0.845
472,4155850148494877312,278.00965932993324,-9.852644052328646,-1.234826049046657,-3.0121471457418068,0.3064869556884321,15.484232,14.111557,2.2337332,0.48283967,1.0213109,1.543616983602604,2824.140625,,nan,nan,nan,9.901000022888184,9.590999603271484,7.552000045776367,6.118000030517578,nan,nan,nan,1.1593967108154242,0.845
473,4066493938050521728,271.99327041391,-23.56081266687613,1.1936747846538827,-0.8506671141741713,0.5267412849137014,33.127186,13.051346,2.0033598,-0.62248325,0.9698866,1.6593326192566593,1753.58154296875,EM* LkHA  125,13.051300048828125,nan,9.609999656677246,8.37399959564209,8.220999717712402,7.758999824523926,7.076000213623047,nan,nan,nan,1.2104634834933465,0.845
474,5308183826713428864,147.83769551061843,-54.74808845190357,-4.656038299571754,3.3806474022981634,0.20516622719232536,12.65299,14.296834,1.3826885,1.0506526,1.0396814,0.8573633533661749,4214.76904296875,,nan,nan,nan,11.223999977111816,10.920999526977539,9.930000305175781,8.52299976348877,nan,nan,nan,1.0801997416682048,0.845
475,4093910260490442112,272.72676192757706,-20.8604333954202,-0.7598714189265903,-2.88861215645466,0.2537472047400068,7.944208,14.648094,2.7085752,2.2100697,1.1056229,1.6701005112085596,3373.65966796875,IRAS 18079-2052,14.648099899291992,10.682999610900879,7.840000152587891,6.298999786376953,5.464000225067139,4.159999847412109,2.990000009536743,nan,nan,nan,1.2102660672645928,0.845
476,2928318567968500608,107.68851376158032,-21.573429074329745,-0.6431583708116966,1.7047704555610796,0.08717701710914622,6.4929514,13.628584,1.0726976,3.0058773,1.0785741,-1.669406067386543,8042.6591796875,,nan,nan,nan,11.135000228881836,10.805000305175781,9.871000289916992,8.777000427246094,nan,nan,nan,1.233926938590658,0.845
477,5866510642950541952,213.51034470482446,-61.691981664579124,-5.294328023519392,-2.977598241555909,0.32932048878644554,20.583187,10.995321,1.3272762,2.7684097,1.0699731,-1.416584969537947,2829.38525390625,WRAY 15-1184,10.99530029296875,9.177000045776367,8.440999984741211,7.9019999504089355,7.547999858856201,6.855000019073486,6.019000053405762,nan,3.4600001628994764e-14,2.43593e-13,1.2512946392945545,0.845
478,4322537245139267712,292.13276115329927,17.122552479406178,-2.567270713078343,-5.672115886336772,0.2261921094025232,15.826849,13.339953,2.6626883,0.716977,1.0265934,0.11234067609670362,3643.133544921875,2MASS J19283187+1707213,13.34000015258789,10.154999732971191,9.098999977111816,8.635000228881836,8.315999984741211,7.414000034332275,6.170000076293945,nan,nan,nan,1.2832446703823868,0.845
479,1826034624714770304,294.61752183593745,20.825895465674478,-2.535473201973112,-5.870362160301141,0.2113881037353171,15.22367,13.327474,2.3330593,0.6694972,1.0233805,-0.0471236449726149,3948.592529296875,2MASS J19382821+2049333,13.327500343322754,10.493000030517578,9.543999671936035,8.928000450134277,8.557999610900879,7.867000102996826,7.038000106811523,nan,nan,nan,1.1825956965632334,0.845
480,5259482299187335296,148.27556756065266,-56.92662167021267,-4.800681983126794,3.1945376983997456,0.2792550976416529,16.272503,11.37397,1.1412325,1.7016852,1.0664346,-1.396024419978204,3347.757568359375,WRAY 15-463,11.37399959564209,9.866999626159668,9.12600040435791,8.675999641418457,8.347000122070312,7.489999771118164,6.139999866485596,nan,nan,nan,1.2922002525672416,0.845
481,5963476882666903680,257.6745433001009,-45.510395092240486,-2.8930052798048895,-4.92953046044713,0.19138490501281588,6.7397733,14.746348,1.6485987,2.3714006,1.076316,1.155886785755424,4528.30126953125,,nan,nan,nan,11.819999694824219,11.626999855041504,10.465999603271484,8.04800033569336,nan,nan,nan,1.1107933004202026,0.845
482,5877935904496917632,223.85799186416202,-60.50062668481889,-5.8089170644612835,-3.6065628989226224,0.11358518951051222,5.405915,14.37939,2.0419865,5.759829,1.1699231,-0.34400170230580684,6394.02294921875,,nan,nan,nan,10.248000144958496,9.989999771118164,9.458999633789062,8.869999885559082,nan,nan,nan,1.1298590892328546,0.845
483,5255677056923564544,156.07661505665104,-57.80825907393273,-5.1085774802452635,2.765973615113209,0.19671709838713486,10.382338,12.074918,2.7304125,1.3073258,1.0483736,-1.4558716574482702,5322.6005859375,WR  20b,12.074899673461914,8.652999877929688,7.179999828338623,6.118000030517578,5.763999938964844,0.9919999837875366,-3.1559998989105225,nan,nan,2.68923e-13,1.01115316687254,0.845
484,5336830055980172416,169.69622912517107,-62.50903076241647,-6.226377299191889,1.6850567992495238,0.3277816780397163,27.165592,13.438696,1.9488363,5.1045914,1.1779909,1.0166192787097472,2759.90185546875,Gaia DR3 5336830055980172416,13.438699722290039,nan,nan,9.14799976348877,8.803999900817871,7.960000038146973,7.204999923706055,nan,nan,nan,1.2636025379697637,0.845
485,6649238432299014400,276.1783428138473,-55.78534797913756,0.5804855155177765,-0.4153473127006454,0.1666439364728915,9.391487,11.979191,2.2308416,7.4814296,1.2595724,-1.9118615936304124,5845.708984375,2MASS J18244280-5547071,11.97920036315918,9.350000381469727,8.180999755859375,8.097999572753906,8.208000183105469,7.985000133514404,7.888000011444092,nan,nan,nan,1.0113960700216051,0.845
486,5972276682219629568,258.65635264144976,-39.53355675520816,-1.3026624251170276,-2.8890684100693287,0.26366116155120717,19.482399,12.444269,1.6006212,-3.058736,0.88912225,-0.4505000146153506,3675.05322265625,WRAY 15-1648,12.444299697875977,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1492208776555481,0.845
487,4107381300813366016,258.40567824186917,-29.202179894084512,-1.70442416372493,-7.616494054348526,0.15963998373618526,9.317206,12.526814,2.1255503,-5.4090366,0.8137629,-1.4574771649111042,6177.693359375,2MASS J17133736-2912077,12.526800155639648,9.862000465393066,8.713000297546387,8.517000198364258,8.557999610900879,8.324000358581543,8.180999755859375,nan,nan,nan,1.1717907916213404,0.845
488,5309551859691664512,144.18207017942248,-52.907866217103305,-4.530633124703789,3.6917419169581103,0.1895591396590801,17.888645,12.525831,1.1524067,1.3123783,1.0464301,-1.0854451328407677,4922.33154296875,,nan,nan,nan,10.151000022888184,9.984999656677246,9.49899959564209,7.98199987411499,nan,nan,nan,1.0287142784263248,0.845
489,5613178559716126720,112.44261958068078,-27.15628140992193,-0.953019446926279,1.8482951640374452,0.0862175315331066,6.3301945,13.55518,1.0642271,2.99185,1.0978982,-1.7668424813135992,7947.52490234375,,nan,nan,nan,11.038000106811523,10.736000061035156,10.005000114440918,8.694999694824219,nan,nan,nan,1.0366276236809742,0.845
490,444376248660012928,59.4780690849471,54.5938407151972,-0.16096647571977302,-0.2234422639013658,0.2399762730527176,19.118523,12.468715,1.7751255,2.1355073,1.0590595,-0.6304437647181977,3951.278076171875,EM* GGA  272,12.468700408935547,10.20199966430664,9.23799991607666,8.746999740600586,8.352999687194824,7.520999908447266,6.633999824523926,nan,nan,nan,1.301259661566746,0.845
491,5329902960917856384,131.98117087664136,-45.919677619323714,-2.9325081954706356,3.3915258801988797,0.23957712889946767,8.063092,15.511728,2.1167488,-0.40309137,0.98263705,2.4089550667891437,3702.538330078125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.2685949038075484,0.84
492,4152489319408027776,276.3806001003707,-13.426653283947392,-0.5733524496833898,-2.579811102027072,0.3722718682305863,19.604254,13.500995,1.8984165,-1.8178024,0.9115067,1.355295776191582,2371.324951171875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0037005893677884,0.84
493,5258914706349974656,152.50130920589316,-57.035362340622626,-5.243688707414151,3.1051006729676134,0.614162056218802,27.060846,12.695196,2.362153,19.031271,1.813879,1.6366110598441352,1626.9527587890625,THA 35-II-3,12.695199966430664,10.217000007629395,6.965000152587891,5.184999942779541,4.00600004196167,1.1660000085830688,-0.9390000104904175,nan,nan,nan,1.2252465570727171,0.84
494,6055588641081861504,191.79961169224234,-61.32229071342354,-6.323532689636421,-0.13240160444667165,0.28746290046059747,23.413994,13.064668,1.6632347,0.3516782,1.0108237,0.35757671789460943,3143.3369140625,WRAY 15-1009,13.06470012664795,10.854000091552734,10.11299991607666,9.45300006866455,9.21500015258789,8.597000122070312,8.222000122070312,nan,nan,nan,1.1459845629946148,0.84
495,5863240489240539648,196.67098905364583,-62.35709789938705,-6.362509888699041,-0.6278075664485491,0.20925388576010912,14.516886,13.768464,1.475954,-0.5195294,0.9821194,0.37183174550608555,4139.21923828125,Gaia DR3 5863240489240539648,13.768500328063965,nan,nan,10.692000389099121,10.428999900817871,11.258999824523926,9.097000122070312,nan,nan,nan,1.0648335864019711,0.84
496,2164469870015449600,318.47474645673697,47.61930292952312,-3.6777966693717024,-3.8883400612320873,0.1876965308190457,15.798646,13.416589,2.0895205,1.1522347,1.0400699,-0.21612998842049436,4516.11669921875,EM* CGHA   69,13.4266996383667,10.789999961853027,9.829000473022461,9.336999893188477,8.97599983215332,7.622000217437744,5.144999980926514,nan,nan,nan,1.2442846570690096,0.84
497,4319850519758533376,290.56022598959174,14.40221169107759,-1.9331761976627484,-4.256360726758159,0.24954391100311285,16.836208,13.492826,2.6290483,2.7595825,1.1042144,0.47856134843061326,3440.59619140625,ATO J290.5602+14.4022,13.492799758911133,10.491999626159668,9.355999946594238,8.689000129699707,8.347999572753906,7.271999835968018,7.414000034332275,nan,nan,nan,1.1473885121234306,0.84
498,4260068423286558976,281.71259998745103,-1.1568998885924717,0.4456334743868566,-1.6399660835478578,0.44908240114621956,29.758398,12.469388,1.874548,1.7342836,1.0816998,0.7310181884096174,2199.883544921875,EM* RJHA  115,12.469400405883789,10.149999618530273,9.425000190734863,9.053000450134277,8.77400016784668,7.995999813079834,7.454999923706055,nan,nan,nan,1.247794001418554,0.84
499,2174529748567605760,323.61525898449366,54.92459245838582,-2.6324048087724576,-2.6361490132962007,0.11949133678117811,9.665287,13.101205,1.7114954,5.453407,1.2092847,-1.5121130292518288,6692.55810546875,2MASS J21342766+5455284,13.101200103759766,10.871999740600586,10.0600004196167,9.559000015258789,9.204999923706055,8.390000343322754,7.638999938964844,nan,nan,nan,1.2265305668650843,0.84
500,5258358422184667008,150.62943805454236,-58.648291451852316,-5.195383606777108,3.4776499518083774,0.22743840079475755,20.600845,12.35455,1.398819,1.3048238,1.0493132,-0.8611306733432258,4266.8369140625,,nan,nan,nan,9.067999839782715,8.744000434875488,7.920000076293945,6.703999996185303,nan,nan,nan,1.0601829613735485,0.84
501,257308574427112448,68.90332284902375,47.16236623735471,0.18939271252523418,-0.04993344558439192,0.13000091741253025,7.816746,13.416865,2.1247196,2.664222,1.0824478,-1.0134025655809111,5720.734375,ZTF J043536.79+470944.6,13.416899681091309,10.788999557495117,9.881999969482422,9.383999824523926,9.029000282287598,8.060999870300293,6.9019999504089355,nan,nan,nan,1.3232204431528218,0.84
502,2058954927431336576,303.0982848555158,35.766503383905594,-2.9304079048928253,-5.3528956917150925,0.17622332550340583,12.690755,13.777165,1.7944021,3.2504954,1.114649,0.007482375591656876,4772.67724609375,,nan,nan,nan,9.684000015258789,9.29800033569336,8.51099967956543,7.520999908447266,nan,nan,nan,1.2159257439057891,0.84
503,5260177809016598144,150.14272890864294,-54.76908595866082,-3.7293773040831817,2.8867121184521487,0.10580729221301592,8.656507,13.495198,1.5280037,0.74411875,1.0266749,-1.3822237491760312,7081.65478515625,NGC  3105    72,13.495200157165527,11.442999839782715,10.567999839782715,10.07699966430664,9.734000205993652,8.829000473022461,8.072999954223633,nan,nan,nan,1.3126545711269386,0.84
504,5970257154236689536,255.0842002228956,-38.88037510559123,-0.360407468397363,-1.4673103022536114,0.33457727998793346,20.285112,12.626969,2.0012789,-4.0815,0.8505309,0.24945156825089043,2941.224609375,,nan,nan,nan,8.178999900817871,7.943999767303467,7.5229997634887695,7.269000053405762,nan,nan,nan,1.2521960725274481,0.84
505,5541685015141349504,126.46361201267993,-38.49718321977638,-2.7878848702337153,3.476204130086021,0.1805030829275202,11.065685,14.64382,1.9310207,-0.7165691,0.9759896,0.9262429284502325,4651.80810546875,,nan,nan,nan,10.449000358581543,10.079000473022461,9.142999649047852,8.125,nan,nan,nan,1.300918842074124,0.84
506,5308021133348050432,146.40558016643897,-55.021314241726415,-4.299265872130361,2.977791117129006,0.12659475140444695,8.970742,14.043879,2.1290703,-0.01730851,0.99843633,-0.44404294328354865,6110.58447265625,,nan,nan,nan,9.98900032043457,9.741000175476074,8.991000175476074,7.769999980926514,nan,nan,nan,1.1282246235698612,0.84
507,5308151081881494144,147.58738314061236,-55.01594502800087,-4.550768171828003,2.913045070173971,0.2629396863777593,8.496738,15.389937,2.3401585,4.3110056,1.1743383,2.489218103774377,3378.2861328125,UCAC4 175-040617,15.389900207519531,12.24899959564209,9.857000350952148,8.390999794006348,7.465000152587891,5.26800012588501,3.8259999752044678,nan,nan,nan,1.1508358540539325,0.84
508,3350371943135221248,90.88153227666824,18.464982292445665,0.15424593384658442,-0.5987712927136338,0.23409622610652284,13.987648,12.953307,1.6909237,0.61584,1.0276173,-0.19972078600872223,3858.842529296875,EM* GGA  364,12.953300476074219,10.78499984741211,9.859999656677246,9.357000350952148,8.982999801635742,8.197999954223633,7.539999961853027,nan,nan,nan,1.0408609495592869,0.84
509,5870020215406227200,204.17236092270372,-59.62885248868147,-7.429574048113235,-1.0938093774601885,0.14135131318157407,5.7291884,15.14856,1.8510399,-0.6732404,0.984859,0.9000588079408018,5520.970703125,,nan,nan,nan,11.414999961853027,11.111000061035156,9.843999862670898,8.392999649047852,nan,nan,nan,1.216082800427809,0.84
510,5540328355231293312,124.66730186642211,-38.68590259680157,-3.2573444109054748,3.826195534800254,0.16377366818841124,10.007884,14.696747,1.7526579,2.1616325,1.0715994,0.7679672082953104,5093.10205078125,,nan,nan,nan,11.119000434875488,10.795999526977539,10.01099967956543,8.694999694824219,nan,nan,nan,1.1109877540266924,0.84
511,5967591255173088768,250.8501506547675,-43.61657743459815,-0.6451619817644372,-2.0231256204052936,0.195013137113335,7.9163423,14.598302,2.025259,2.6002643,1.095776,1.0486212310851322,4273.50732421875,2MASS J16432403-4336596,14.598299980163574,11.513999938964844,9.090999603271484,7.750999927520752,6.854000091552734,4.609000205993652,3.3519999980926514,nan,nan,nan,1.1134001676141678,0.84
512,5308146340237794176,147.8600732793665,-55.07082377815292,-4.425261500484554,2.724571875336723,0.14639860548311995,9.15559,14.146959,2.1830158,2.8370378,1.110221,-0.025355995795447228,5495.64013671875,,nan,nan,nan,10.074999809265137,9.753999710083008,9.069000244140625,8.095999717712402,nan,nan,nan,1.154386375887058,0.84
513,3105376391414450816,101.99573910176346,-4.018023454439427,-0.8239621357464678,-0.22163146276906212,0.2798807307906729,20.996641,12.606483,1.5167418,-0.29976654,0.9834817,-0.15865154443362073,3425.64599609375,[M81] I-16,12.606499671936035,10.57699966430664,9.689000129699707,9.331000328063965,8.9399995803833,8.156000137329102,7.057000160217285,nan,nan,nan,1.2440602660975049,0.84
514,6053488711356682496,186.3839054366592,-64.03384736298763,-6.541445172686928,0.41487883550912713,0.15703807121608532,5.2760134,15.784382,1.9966898,-0.54047096,0.9817187,1.7644066289692368,5617.11865234375,,nan,nan,nan,11.480999946594238,11.244999885559082,11.359999656677246,9.625,nan,nan,nan,1.1152663695820042,0.84
515,2014636461247027456,343.5600235138004,60.81095279946744,-2.8145787592038127,-0.5712606665687683,0.7324361782711415,7.3881574,12.792932,2.2823782,129.51724,8.48695,2.1167804961516463,1370.6300048828125,EM* GGR  112,12.792900085449219,9.944999694824219,8.83899974822998,nan,nan,nan,nan,nan,nan,nan,1.1493435942612362,0.84
516,5522324539525214848,130.10551746536518,-44.77200294303469,-2.7692805443942095,3.461342043003275,0.17546079824151128,14.683792,12.018321,1.298233,1.8237034,1.0647193,-1.760778458673819,5345.68017578125,Ve 6-11,12.01830005645752,10.052000045776367,9.279999732971191,9.539999961853027,9.220999717712402,8.145000457763672,6.923999786376953,nan,nan,nan,1.2604799332390426,0.84
517,3125794086121828736,100.6240807147024,0.8995032335676637,-0.225346943168529,0.16099790926184301,0.17112694326629888,10.648498,12.804096,1.3409119,3.0466366,1.1536118,-1.029311813635811,5306.74365234375,EM* RJHA   40,12.804100036621094,10.967000007629395,10.258999824523926,9.727999687194824,9.340999603271484,8.369000434875488,7.775000095367432,nan,nan,nan,1.2035512864997129,0.84
518,5313671145640020992,139.9079424462205,-50.0576174993564,-3.861055707389325,3.494258755521435,0.2070478445405598,14.201759,14.2090645,2.1635332,1.2170001,1.0442739,0.7894180519660878,4073.868408203125,,nan,nan,nan,10.01200008392334,9.666999816894531,8.899999618530273,8.664999961853027,nan,nan,nan,1.1039496316172033,0.84
519,5966213219190201856,255.105188622121,-42.31675095154189,1.1808321110237392,-1.4697065617940481,0.6405461879152953,27.93937,8.707157,1.0031624,0.65496373,1.0234807,-2.2600906104062055,1496.220703125,HD 153295,8.707159996032715,7.445000171661377,6.729000091552734,6.015999794006348,5.816999912261963,5.077000141143799,3.5209999084472656,nan,nan,nan,1.2743877635565295,0.84
520,6058775335035513216,180.60321655358163,-60.78208283560889,-6.122279808068501,1.0109059310341946,0.11820711959543173,5.4170446,14.737794,1.6191263,2.2401636,1.0822117,0.10101209651649512,6431.58349609375,,nan,nan,nan,11.461999893188477,11.295000076293945,10.888999938964844,9.477999687194824,nan,nan,nan,1.1646929636237038,0.84
521,5258356433641654912,150.97879001909266,-58.433733582371225,-5.258686234753082,3.335338854243023,0.1850569253746185,7.9282427,15.201777,1.8237019,-0.6714357,0.9728068,1.5383041697535873,4709.20947265625,,nan,nan,nan,11.40999984741211,11.093999862670898,9.949999809265137,7.849999904632568,nan,nan,nan,1.1657829307559602,0.84
522,3099584404676661120,102.83007050986001,-6.183171128439456,-0.2256543600126733,0.5866645048020437,0.09820193426297068,5.693242,13.725978,1.1317911,2.9894047,1.143932,-1.313421891961859,7077.7861328125,,nan,nan,nan,11.152000427246094,10.814000129699707,9.95199966430664,8.73799991607666,nan,nan,nan,1.0933177938183851,0.84
523,5934687854381459968,244.69538683918188,-51.74344840669621,-3.107437507492591,-4.319106437417977,0.21656029405499816,13.289367,13.104354,1.2741089,2.0032215,1.0682094,-0.21775193294182316,3884.94775390625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1282889481934755,0.84
524,5527688369557980032,126.41847139933412,-41.0197494914053,-3.797701963108472,3.8424886143204375,0.3462525962984783,18.096958,14.110605,2.3636465,14.006732,1.512313,1.8075704325971174,2603.2734375,,nan,nan,nan,9.772000312805176,9.4399995803833,8.314000129699707,6.486000061035156,nan,nan,nan,1.0309756290290846,0.84
525,4071037291953443072,269.7540554276292,-20.578205113992013,-0.4261554645326575,-1.8197034137913115,0.3396914075656516,15.114888,13.835859,1.8526335,-1.6703472,0.92463493,1.491282106738577,2655.369140625,ATO J269.7540-20.5782,13.83590030670166,11.928000450134277,11.368000030517578,10.145000457763672,9.972000122070312,9.569999694824219,8.795000076293945,nan,nan,nan,1.0423701323418795,0.84
526,4096456244045593344,275.73828535851374,-17.986716488610707,0.01932432616854774,-1.2729890979261251,0.3045509477485939,16.3381,13.213112,1.3132029,-0.12170908,0.99241763,0.6314116541617558,2912.318359375,ATO J275.7382-17.9867,13.21310043334961,11.63700008392334,11.041000366210938,10.178999900817871,9.977999687194824,9.517000198364258,8.041000366210938,nan,nan,nan,1.0763239374694211,0.84
527,5865246720023873024,203.29615066614278,-63.071383285661625,-6.8800892896798045,-1.662229457566597,0.1362159943920058,8.741679,14.031039,1.7784548,1.5211681,1.0462295,-0.29782023631483767,5802.0830078125,,nan,nan,nan,10.47599983215332,10.253000259399414,9.755999565124512,6.367000102996826,nan,nan,nan,1.111876586367865,0.84
528,5338413284033819648,163.03454283473926,-59.50521102712445,-5.231298726403112,2.3846752652241103,0.09296764102545055,6.002794,14.050596,1.9749031,0.7041817,1.0262109,-1.1077447065828068,7600.82373046875,2MASS J10520831-5930187,14.050600051879883,11.37600040435791,10.352999687194824,9.774999618530273,9.484000205993652,8.651000022888184,6.833000183105469,nan,nan,nan,1.054383901647202,0.84
529,5329620931876777344,132.6678384938041,-46.752201762141965,-3.26494184326277,3.4626617716543606,0.23149717397458652,21.521183,12.348061,1.2148037,0.5320486,1.0175155,-0.8292109236295744,4144.8916015625,WRAY 15-293,12.348099708557129,nan,nan,9.569999694824219,9.232999801635742,8.265000343322754,7.1020002365112305,nan,nan,nan,1.2718476728955883,0.84
530,5307862082119939840,145.0605271776173,-55.993133059764816,-3.928282501714328,3.346398760355706,0.09374895195415518,6.423272,14.269264,1.6365967,1.9958757,1.0721772,-0.8709036721736148,7554.45361328125,,nan,nan,nan,10.21399974822998,9.88700008392334,9.071000099182129,7.732999801635742,nan,nan,nan,1.2394317347615769,0.84
531,6055700172783898240,195.98556922561428,-61.17956741691776,-6.5428428066186495,-0.704431428876764,0.1953634516602367,7.433807,15.235347,2.4893208,0.7788009,1.0246662,1.6895633928099656,4225.9736328125,2MASS J13035653-6110464,15.235300064086914,12.20199966430664,11.083999633789062,10.355999946594238,10.055000305175781,9.59000015258789,7.919000148773193,nan,nan,nan,1.1239561121125465,0.84
532,3132155684301328512,98.75004373804028,6.48070058232519,-0.17027171662830176,0.32946531540862817,0.17578368235002867,13.175946,12.173056,1.1568928,1.8547359,1.0833807,-1.6020515616215896,5168.7734375,EM* GGA  400,12.173100471496582,10.402999877929688,9.675000190734863,9.595999717712402,9.322999954223633,8.621999740600586,8.531000137329102,nan,nan,nan,1.1524637733093985,0.84
533,5972325576126499200,258.57500601166424,-38.98323981304031,0.3385511059719586,-1.3239877918298215,0.39583124218033666,11.170952,11.393355,2.2193747,12.080673,1.4744742,-0.6190942842756826,2484.354736328125,EM* AS  222,11.393400192260742,8.222999572753906,5.660999774932861,4.229000091552734,3.0840001106262207,1.4709999561309814,0.2930000126361847,nan,nan,nan,1.3359791899087576,0.84
534,5334298258664459136,172.02228893597731,-61.84351896822855,-5.617236920816843,1.210137369575897,0.2658208142691713,19.48091,13.922181,1.4747181,-0.4900585,0.98219484,1.0451260495156731,3335.568359375,,nan,nan,nan,10.76099967956543,10.437999725341797,9.8100004196167,9.11299991607666,nan,nan,nan,1.1720796951375747,0.84
535,5971912335881024256,258.8140459170844,-40.33523317687079,-0.11245429718147848,-2.948573306526989,0.4085390624637216,16.819164,8.711744,2.398285,-2.1052327,0.92210704,-3.2320877519183107,2257.40966796875,HD 327083,8.711739540100098,5.605000019073486,3.2960000038146973,1.5449999570846558,-0.06700000166893005,0.7360000014305115,0.3140000104904175,nan,nan,nan,1.1447192254611895,0.84
536,5307522500507256960,147.18523916514056,-56.79570872236133,-6.147555147507679,3.5268413993075463,0.2544653413123768,23.024206,11.958017,1.4529018,1.1563272,1.040465,-1.0138394561316453,3821.436767578125,WRAY 15-444,11.958000183105469,nan,nan,8.913999557495117,8.585000038146973,7.693999767303467,6.701000213623047,nan,nan,nan,1.2797333963758337,0.835
537,4056699346690180096,265.72653435111937,-30.714066472205182,-0.8135919351755887,-1.4169771945454772,0.6850938911627075,44.17122,12.17973,2.0092554,0.03370314,1.0004025,1.3584808904673906,1457.043212890625,WRAY 15-1761,12.179699897766113,nan,nan,8.392000198364258,8.086999893188477,7.415999889373779,6.730000019073486,nan,nan,nan,1.1850359048051435,0.835
538,2929074172972497280,107.352069561215,-21.444247825488173,-0.6264493992705451,1.1063594442654494,0.1744584762957495,13.6858015,12.344883,1.1506968,1.4151586,1.0343432,-1.446656659570099,5162.57763671875,2MASS J07092449-2126393,12.344900131225586,11.479000091552734,10.812000274658203,9.868000030517578,9.545999526977539,8.730999946594238,7.8429999351501465,nan,nan,nan,1.2255188685137237,0.835
539,5258582795593675904,154.0700968003962,-57.9624991757279,-5.6649802916645315,3.143156173615834,0.14681980000036568,7.2234173,14.853108,1.940464,0.043056343,1.0006784,0.6870315467411707,5205.0009765625,2MASS J10161681-5757450,14.853099822998047,12.354000091552734,11.399999618530273,10.96399974822998,10.685999870300293,9.204000473022461,6.593999862670898,nan,nan,nan,1.0940049353931576,0.835
540,5338135343770664960,164.38658092050107,-60.19901102982163,-5.283710021768713,2.0016989618379077,0.13008858345426827,11.235879,13.12855,1.40411,0.6651908,1.0236442,-1.3002545009701905,6035.26708984375,[WML2017] AST60221,13.128499984741211,nan,nan,10.019000053405762,9.550999641418457,6.75600004196167,2.007999897003174,nan,nan,nan,1.2376868846921476,0.835
541,6054291423543684352,182.15808823475342,-63.469174516797494,-7.069270770704319,0.47629423526713494,0.14022339811651272,10.478707,13.799137,1.5664301,-0.47965544,0.9826854,-0.4667604474297349,5660.18017578125,,nan,nan,nan,10.133999824523926,9.779999732971191,8.767000198364258,7.931000232696533,nan,nan,nan,1.2200648422251925,0.835
542,2168252220061337088,311.35408040832954,49.77097815377988,-2.585730240465488,-3.4614970098651465,0.15074593408119924,5.0197577,15.735029,2.073968,1.7969174,1.0701457,1.6262572564856974,5426.91943359375,Gaia DR3 2168252220061337088,15.767999649047852,nan,nan,11.663000106811523,11.284000396728516,10.08899974822998,8.62600040435791,nan,nan,nan,1.0520654061958117,0.835
543,5546069867514885504,120.92980303894547,-33.77547496447471,-2.7966447075969665,3.5432466050587257,0.18191905001954312,14.472175,13.725467,1.0282898,1.74521,1.0576609,0.024857625539247863,4575.88671875,,nan,nan,nan,11.795999526977539,11.604999542236328,11.267999649047852,8.82800006866455,nan,nan,nan,1.073869544524056,0.835
544,4321746249603642240,292.5090393523588,16.649373017815268,-2.004763304583433,-4.9513764711220905,0.3060495088294698,9.421576,15.363753,2.2855406,2.3992267,1.0960033,2.792711753028456,2989.127685546875,,nan,nan,nan,11.083999633789062,10.73799991607666,8.906000137329102,7.24399995803833,nan,nan,nan,1.2003364300182195,0.835
545,5350589619367568896,159.72540712134665,-59.081408261963276,-5.424132155018556,3.10516965770245,0.12279396079262514,5.691037,13.733991,3.457511,1.6683723,1.0624789,-0.820124290654288,5696.8525390625,SPH  73,13.734000205993652,9.597999572753906,8.057999610900879,7.52400016784668,7.173999786376953,6.826000213623047,6.941999912261963,nan,nan,nan,1.0203891878178235,0.835
546,5337996534771884928,164.09596203195483,-60.87956554237893,-4.784694424779956,2.235572789258317,0.11390739467561105,7.074632,14.331254,1.4444056,0.561695,1.0197358,-0.38598640127642625,6677.17578125,,nan,nan,nan,11.371999740600586,11.140999794006348,12.57699966430664,9.104999542236328,nan,nan,nan,1.2210525642287509,0.835
547,5877759707761089152,220.36923000552991,-60.52770094685552,-3.7465068149027063,-2.555599132969381,0.47709641193867575,25.440723,11.67611,1.0158129,3.392295,1.0964506,0.06914101967405983,1975.32373046875,WRAY 15-1237,11.67609977722168,nan,nan,9.126999855041504,8.946999549865723,8.295000076293945,5.307000160217285,nan,nan,nan,1.0196798329302843,0.835
548,5972306918790116096,258.6648800773038,-39.239335716837914,-0.6381372455661284,-1.8982170363770754,0.2711835875980032,9.634077,14.535452,2.2852058,0.5024134,1.0196177,1.7017688985067565,3184.4267578125,,nan,nan,nan,10.036999702453613,9.861000061035156,9.913999557495117,6.452000141143799,nan,nan,nan,1.1656630081847241,0.835
549,4063657679055150464,267.9521748297154,-27.798350618949755,0.7243407961818673,0.1768446308088353,0.291370602972003,12.19174,13.969725,2.060339,0.63306904,1.0225426,1.2919533186927836,2989.84326171875,OGLE BLG-ECL-142330,13.96969985961914,nan,nan,9.758000373840332,9.71500015258789,9.284000396728516,7.679999828338623,nan,nan,nan,1.304312102649687,0.835
550,5328517438823152512,134.4941508640437,-48.173277778260115,-5.037974959333763,4.861063553445851,0.3196029806483263,20.372475,14.343945,2.884326,0.23201662,1.0074962,1.8669986542265775,2730.85107421875,,nan,nan,nan,7.396999835968018,6.757999897003174,5.901000022888184,5.376999855041504,nan,nan,nan,1.2473122381100272,0.835
551,5859182501138802688,199.8366360581454,-63.5225986695289,-6.039581848538143,-0.7066293380602909,0.1591552637813537,9.702421,14.014922,1.274127,1.3925415,1.0449002,0.024027175644963705,5186.38134765625,,nan,nan,nan,9.595000267028809,9.128000259399414,8.347000122070312,7.968999862670898,nan,nan,nan,1.123906202491553,0.835
552,5259491232718943104,147.78989924292384,-56.90204932079966,-4.277056110929445,3.150711200422315,0.11757384119880271,9.042736,13.7589,2.2234087,4.2264633,1.1634004,-0.8895467759937574,6386.0576171875,,nan,nan,nan,9.597000122070312,9.27400016784668,9.036999702453613,8.333999633789062,nan,nan,nan,1.2158395007293301,0.835
553,5862072253812992640,196.13665336306542,-64.34386147932275,-6.113697411102014,-0.8374420768750576,0.2310163388628957,18.123608,13.547712,1.2098064,-1.5838747,0.94879675,0.36592581051179707,3684.899169921875,,nan,nan,nan,10.597999572753906,10.29800033569336,9.770000457763672,9.45199966430664,nan,nan,nan,1.3035371089649241,0.835
554,4069995023562334336,271.46215708719234,-21.75698295675226,-0.3287096722595129,-1.2873541268962179,0.7227653110288996,40.54577,12.930029,2.163824,-1.569991,0.9259615,2.2250154179830304,1337.701904296875,,nan,nan,nan,8.678000450134277,8.123000144958496,5.315999984741211,2.2109999656677246,nan,nan,nan,1.162123546772652,0.835
555,275377398760016000,64.52407310827557,53.618677695018675,0.13850638468135693,-0.36563276833917846,0.2343180685583101,15.883913,11.668871,1.5705662,-0.92787284,0.96709126,-1.482100179711665,3847.42626953125,EM* MWC  470,11.668899536132812,10.822999954223633,10.444000244140625,9.305000305175781,9.149999618530273,9.173999786376953,6.921000003814697,nan,nan,nan,1.0886364374099808,0.835
556,5336861735659685888,167.91900472430825,-62.57548755152956,-5.843651283712814,1.9196265517852207,0.1999949520920235,9.306485,14.939543,2.1649532,0.27905348,1.0096102,1.4446379410494998,4206.02001953125,,nan,nan,nan,10.64900016784668,10.335000038146973,9.765999794006348,9.263999938964844,nan,nan,nan,1.141230013342022,0.835
557,5527037011998657920,128.10711697423295,-40.41513511664812,-2.501918707984425,3.8743930142317025,0.17676594994009157,7.5916924,15.235905,1.9207153,0.0045260494,0.99922615,1.4728977510243517,4647.10302734375,,nan,nan,nan,11.524999618530273,11.194000244140625,10.552000045776367,9.317999839782715,nan,nan,nan,1.1011807938583396,0.835
558,5334223217005829888,173.07915810502968,-61.438362573720575,-6.164773515028619,1.5319646645462348,0.09833863585937883,6.460294,14.2352295,2.5622168,2.1298077,1.0721192,-0.8011496102124909,6937.4658203125,2MASS J11321901-6126180,14.235199928283691,11.005000114440918,9.916999816894531,9.496999740600586,9.23799991607666,8.361000061035156,7.251999855041504,nan,nan,nan,1.0809127205909357,0.835
559,4094164763047519104,272.0147383064422,-20.581693231565623,0.19353250593730603,-1.0976385450998867,0.28530632142742396,10.569059,14.938808,2.4137688,0.44370282,1.0194179,2.215365412497505,2956.802978515625,ISOGAL-P J180803.6-203454,14.938799858093262,11.498000144958496,8.803000450134277,6.942999839782715,5.953999996185303,3.890000104904175,2.430000066757202,nan,nan,nan,1.3395488239613997,0.835
560,2018473417540940544,293.42104947233867,21.788871898147995,-1.911298696651502,-4.946830236220246,0.2861094314359428,21.764145,13.330195,1.882247,0.23083094,1.0060729,0.6128562985095947,3129.06884765625,,nan,nan,nan,9.803000450134277,9.520999908447266,8.585000038146973,7.763999938964844,nan,nan,nan,1.1674186271663565,0.835
561,2060968614233634816,305.3535297884628,37.38002992540853,-3.630928904401692,-6.3557434688634755,0.6159474879863872,40.422554,11.517008,1.7675667,2.6895962,1.0974551,0.4647262696697467,1556.382568359375,EM* VES  203,11.517000198364258,9.473999977111816,8.859999656677246,7.486999988555908,7.085999965667725,6.110000133514404,4.814000129699707,nan,nan,nan,1.2239721924272768,0.835
562,5942097497569147392,247.64083833556393,-47.01088808713204,-1.0500669385886865,-1.1806216554169664,0.3815220736813648,24.697445,13.125769,1.7094717,1.009749,1.0310622,1.0333670112324818,2359.94775390625,,nan,nan,nan,9.550000190734863,9.262999534606934,8.404999732971191,7.6519999504089355,nan,nan,nan,1.1965732030281495,0.835
563,5521866352413381120,128.7750638722428,-46.035995860557634,-2.571150385236772,3.279818551143567,0.20777293706011657,8.067372,15.482582,2.1223364,-0.24185249,0.9902244,2.070526987147698,4153.59765625,,nan,nan,nan,11.105999946594238,10.809000015258789,9.60099983215332,7.979000091552734,nan,nan,nan,1.1236330466790578,0.835
564,4256547855808860928,279.7794070220238,-5.333497008708832,-0.6518776338599015,-2.1025169639779007,0.2959736690170579,18.47509,13.505923,1.4065943,-1.6417861,0.92199576,0.8621886523311773,2999.4619140625,Gaia DR3 4256547855808860928,13.505900382995605,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1852777816476066,0.835
565,2030520796493701120,299.2793864734564,30.936740220533085,-3.034580446445931,-5.330945393498603,0.12855831962742598,10.352555,13.057748,1.558713,2.6482,1.0884032,-1.3967512232492503,6269.560546875,HBHA 3203-15,13.057700157165527,11.114999771118164,10.383999824523926,9.92199993133545,9.62600040435791,8.359999656677246,5.559000015258789,nan,nan,nan,1.2046991168266206,0.835
566,5333049896333182208,178.41503280980896,-63.45712781372416,-6.0211914260471255,1.0907077900878726,0.17708462423847315,9.452769,14.770961,1.6250391,-0.04612268,0.99767447,1.011865079073175,4810.3994140625,,nan,nan,nan,11.263999938964844,10.97700023651123,9.53600025177002,7.264999866485596,nan,nan,nan,1.0755662188337567,0.835
567,5882631849958010624,234.00637175947358,-57.34321710532349,-2.9188178744339903,-3.333967669847506,0.2911751266857128,11.193509,14.84028,2.2804432,4.4226604,1.1319103,2.161050944652665,3056.551513671875,,nan,nan,nan,10.13700008392334,9.904999732971191,9.166000366210938,8.125,nan,nan,nan,1.1319407544061528,0.835
568,4094202829321382784,272.80962588051796,-20.465102676613853,0.63114888897383,-2.503570877040064,0.5842533152819432,30.818838,13.5764265,2.2579117,0.20251217,1.0079056,2.409432433182964,1603.7359619140625,,nan,nan,nan,8.375,8.001999855041504,6.61299991607666,4.639999866485596,nan,nan,nan,1.244238446321785,0.835
569,5545992558104911232,119.81642536559623,-34.2159346150879,-2.605049894036826,3.683299395962061,0.19282924079331443,16.689888,13.6895275,1.0306273,0.7254504,1.0231601,0.11539196835921217,4321.1474609375,ATO J119.8164-34.2159,13.689499855041504,12.010000228881836,11.48799991607666,11.520999908447266,11.272000312805176,10.208999633789062,8.588000297546387,nan,nan,nan,1.0541414035161478,0.83
570,524322980369913088,14.002188840572659,64.80017499778262,-1.7075571914687486,-0.10618473708123327,0.2231944456498403,15.860061,13.503254,1.61901,5.35595,1.1823385,0.2466708501553292,3942.823486328125,EM* GGR  207,13.516900062561035,11.477999687194824,10.621999740600586,10.25100040435791,9.89799976348877,8.928000450134277,7.65500020980835,nan,nan,nan,1.250243716656703,0.83
571,5351500186803353600,157.37215173901782,-58.084481079837595,-5.654426072350324,3.0673071163416887,0.1506271784819014,7.301971,14.739967,2.2469826,-0.5365116,0.9786534,0.6294840514567319,5267.6083984375,,nan,nan,nan,10.145000457763672,9.869999885559082,9.826000213623047,7.927000045776367,nan,nan,nan,1.0744174655553946,0.83
572,2056849225200084352,307.142666275884,35.90480624184076,-2.9450886661155407,-5.082402339476621,0.46343658247526853,15.455068,15.435165,2.9685078,0.89759564,1.0317671,3.7651169696781537,1948.385498046875,IRAS 20266+3544,15.435199737548828,11.498000144958496,8.295000076293945,nan,nan,nan,nan,nan,nan,nan,1.3227812330280517,0.83
573,4320224628632235136,288.8564246773143,14.036159878147423,-1.4318139698703742,-4.177352180535831,0.22929393960792374,14.842856,13.550786,1.672512,-0.50484955,0.9824622,0.352748899312612,3801.732666015625,,nan,nan,nan,10.244000434875488,10.119999885559082,9.607999801635742,8.031000137329102,nan,nan,nan,1.0625945902648903,0.83
574,5594225556234791040,120.80463222714391,-32.74126515412877,-2.7999289741174507,3.454156078421529,0.1934647905214178,17.578926,13.39941,1.0806665,1.3393772,1.0431015,-0.16758006494812605,4293.51220703125,2MASS J08031311-3244285,13.399399757385254,11.944999694824219,11.333000183105469,11.170999526977539,10.904000282287598,9.847000122070312,8.321000099182129,nan,nan,nan,1.1887543763530524,0.83
575,5335716697416518400,173.86805985877822,-61.35359434247784,-6.4725686842799,1.6160234789288042,0.12944381550401726,6.9035263,14.583814,2.0390816,4.003077,1.1407632,0.1442201962062697,6008.984375,,nan,nan,nan,10.388999938964844,10.013999938964844,9.109999656677246,7.60699987411499,nan,nan,nan,1.3100258975636176,0.83
576,2034554423620594560,296.8870591665361,31.989108902508452,-3.226664306655338,-6.623103912658012,0.2736880896749337,17.563826,12.922791,1.6401834,3.3250525,1.1133708,0.1090700185777358,3532.62939453125,,nan,nan,nan,9.618000030517578,9.524999618530273,9.267000198364258,8.550999641418457,nan,nan,nan,1.0662922282373357,0.83
577,5612463464842454912,113.18752950115761,-26.822750772368313,-0.6806544090642945,1.831567395819684,0.09442534930270122,7.952847,12.801476,1.1451807,0.49128693,1.0142404,-2.323081474771932,9000.8427734375,,nan,nan,nan,10.093999862670898,9.74899959564209,8.91100025177002,7.925000190734863,nan,nan,nan,1.3158875562810173,0.83
578,5525965086939280640,126.81057632390444,-44.12260355703585,-2.1306099794551914,2.9451664664205994,0.1770547499182774,8.786148,15.002977,1.8925447,1.5400126,1.0552696,1.2435152824228837,4798.7041015625,,nan,nan,nan,12.494000434875488,12.484999656677246,11.763999938964844,8.803999900817871,nan,nan,nan,1.0345429924027885,0.83
579,6054896773402656000,184.97416985122533,-62.06208103360347,-5.1351018128383386,0.07767173912597183,0.3127724216499576,23.25971,12.822572,1.7448626,1.3489689,1.0456687,0.298714017742725,3142.527587890625,,nan,nan,nan,9.043999671936035,8.704999923706055,7.758999824523926,6.504000186920166,nan,nan,nan,1.2237502239471276,0.83
580,4316225258166272640,291.96893631727676,12.494166121176601,-1.4931483853583205,-3.9236656319299636,0.4506316829025496,21.421919,11.566003,1.1353693,2.428214,1.0950953,-0.16488854057652347,2051.7568359375,,nan,nan,nan,8.883999824523926,8.649999618530273,7.968999862670898,7.257999897003174,nan,nan,nan,1.0917055454677271,0.83
581,2175164063694750848,327.43577219196294,56.777020098224604,-7.748345803397903,-6.674884950249751,0.278245201937327,21.085796,13.317801,2.098072,11.884579,1.4597347,0.5399398959924326,3236.94384765625,EM* GGR   39,13.31779956817627,10.347999572753906,9.378000259399414,8.611000061035156,8.329000473022461,7.802000045776367,7.084000110626221,nan,nan,nan,1.043733049121329,0.83
582,5337630156870857984,167.88778751991444,-60.84424114029567,-5.107901672363859,1.899287145247627,0.11206806561959064,6.475313,14.566778,1.7530756,-1.9117651,0.93391377,-0.18581243829768823,6492.03857421875,UCAC4 146-074633,14.566800117492676,12.156000137329102,11.265000343322754,10.822999954223633,10.539999961853027,9.612000465393066,9.055999755859375,nan,nan,nan,1.1547438040669482,0.83
583,5854638013331575424,215.3404154102243,-61.054731694231265,-3.3585269877629753,-3.208511722938278,0.4697585823434093,24.499952,11.705324,1.0131855,7.463953,1.2068396,0.06469778932539327,2025.0120849609375,WRAY 15-1197,11.705300331115723,nan,nan,9.588000297546387,9.22599983215332,8.321999549865723,8.99899959564209,nan,nan,nan,1.0519391220237266,0.83
584,5934692011910698240,244.2081141544456,-52.195304284907536,-3.3882689644877235,-4.500345495760122,0.22851662424092078,11.449413,14.18075,1.4902506,-1.9510514,0.932907,0.9753388923179536,3758.913330078125,,nan,nan,nan,10.878000259399414,10.637999534606934,10.005999565124512,8.616999626159668,nan,nan,nan,1.1881574378655948,0.83
585,2067295891327946112,307.42794912371033,39.635141255860724,-2.575172120740333,-3.8217149001776534,0.6345652389662044,55.2182,13.512819,2.8010893,1.0953845,1.0378085,2.525200680522307,1467.9620361328125,[D75b] Em* 20-104,13.512800216674805,10.232999801635742,8.967000007629395,8.095000267028809,7.650000095367432,6.581999778747559,3.953000068664551,nan,nan,nan,1.1985558044728155,0.83
586,4258460898621119360,280.39426780685454,-3.781215595441143,-1.0754382620369487,-3.751663604868132,0.24883182300415424,7.8821445,14.977282,2.5647974,1.8819284,1.0931457,1.956811177041967,3373.199462890625,2MASS J18413462-0346523,14.977299690246582,11.491999626159668,9.001999855041504,7.413000106811523,6.421000003814697,4.46999979019165,3.140000104904175,nan,nan,nan,1.2481555945136618,0.83
587,5942128764932880640,248.1056706646184,-46.48364361023456,-3.3086800934413807,-3.668446397682108,0.17534914114112185,8.230423,14.033398,2.4724178,-1.0651804,0.96674484,0.25291588981738755,4564.4619140625,EM* VRMF   54,14.03339958190918,nan,nan,9.53499984741211,9.255000114440918,8.196000099182129,6.410999774932861,nan,nan,nan,1.1033378479352494,0.83
588,2057405131408883584,304.0468894008122,35.94699153487843,-2.5427725042048817,-4.641941273498782,0.33490663635031176,21.035145,14.251746,1.8931952,-0.48265076,0.9818943,1.8763649446614856,2704.109130859375,,nan,nan,nan,10.515000343322754,10.222999572753906,9.380999565124512,8.302000045776367,nan,nan,nan,1.2699253283356426,0.83
589,4053357144966987264,264.66883224447224,-34.58020616625853,-0.6537520839483162,-3.3427451756415394,0.33581088689380867,15.384971,13.784597,1.9969053,-2.111838,0.8991096,1.4150712555221894,2665.014892578125,,nan,nan,nan,9.661999702453613,9.420999526977539,8.640000343322754,8.718000411987305,nan,nan,nan,1.0145388532592916,0.83
590,4152405172406857088,275.5005143480254,-13.815440028653695,-0.5931649771147114,-2.2538846731788476,0.45071701900747446,22.030563,13.808649,2.5947351,1.7892305,1.0877671,2.0781688494879305,2004.874267578125,UCAC4 381-105731,13.808600425720215,10.303999900817871,9.053000450134277,8.682999610900879,8.23799991607666,7.116000175476074,4.714000225067139,nan,nan,nan,1.1116253096846302,0.83
591,4293467875700022016,287.3898713091779,5.1247991946889915,-1.6091134397706437,-3.2005956879607966,0.3301688475974702,19.86984,13.891604,1.7659016,-1.0711517,0.95365334,1.4852848930090055,2714.5908203125,,nan,nan,nan,10.42199993133545,10.100000381469727,9.897000312805176,8.265000343322754,nan,nan,nan,1.2632754140383835,0.83
592,2063539817869787136,310.75064603077516,38.652546470903076,-3.9471343255487863,-5.526255781923591,0.24723225360193535,17.09254,14.069213,2.0850935,1.8095434,1.0633318,1.0347385515760017,3529.807861328125,,nan,nan,nan,10.010000228881836,9.699000358581543,9.164999961853027,8.435999870300293,nan,nan,nan,1.1967242586351208,0.83
593,5522361819842265728,129.42011294979304,-44.69726056139945,-2.9649677840577353,3.4180337265134764,0.144537803287293,12.100134,13.327893,1.3778687,1.7765635,1.0676956,-0.8721994931440769,5611.826171875,,nan,nan,nan,10.204000473022461,9.902999877929688,9.041000366210938,8.029000282287598,nan,nan,nan,1.1611552560339538,0.83
594,2029808832673099008,301.0254724043056,29.971857503260384,-2.2570487896311904,-6.220672265034549,0.2575031718057438,15.460026,14.228617,1.7687387,4.184466,1.1374694,1.2825296287276373,3425.762451171875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0934148198560216,0.83
595,5885285040218326400,235.8233109759125,-54.12609735124782,-3.0580449709396484,-2.675310914083597,0.30948836655301354,10.086926,15.242443,2.4824047,-0.5274307,0.9794589,2.695664728932254,2843.888916015625,,nan,nan,nan,7.874000072479248,6.804999828338623,4.644999980926514,-0.21799999475479126,nan,nan,nan,1.2347436851730995,0.83
596,5254738280150676864,156.33253971066574,-60.819459604951035,-6.292669140152129,3.7905006679216506,0.19135260782230015,16.08698,12.7815075,1.2199173,0.41388956,1.013427,-0.8093205813217565,5000.13037109375,THA 35-II-39,12.781499862670898,11.128999710083008,10.4350004196167,nan,nan,nan,nan,nan,nan,nan,1.2159539027399018,0.83
597,2067537096694188416,305.52595490073537,40.44654466498003,-2.9745456083895796,-5.813111764693778,0.5999272686492978,40.20208,12.341473,2.5284805,2.1503959,1.0834446,1.2319656381599202,1642.160400390625,EM* VES  205,12.341500282287598,9.397000312805176,8.220999717712402,7.656000137329102,7.283999919891357,5.7220001220703125,2.9809999465942383,5.5049999389718274e-14,nan,nan,1.2272560742710665,0.83
598,5333316360439719296,176.5764081764166,-62.389277921119486,-6.528113424790789,1.3252184322580467,0.14305474175050448,7.078669,14.928922,1.8879871,0.88912463,1.029655,0.7064329879286504,5679.6123046875,2MASS J11461835-6223214,14.928899765014648,12.119999885559082,11.095000267028809,10.437999725341797,10.123000144958496,9.319000244140625,8.831999778747559,nan,nan,nan,1.2648244833309714,0.83
599,255761076229159168,73.22770105126173,47.95658566349903,0.05275358281788037,-0.226236445888797,0.11331457498542813,7.2151923,13.214926,1.6465216,2.0468328,1.081047,-1.5136453630394158,6458.62060546875,EM* VES  843,13.214900016784668,10.91100025177002,10.241999626159668,10.038999557495117,9.833999633789062,9.444000244140625,8.777000427246094,nan,nan,nan,1.0582162205230707,0.83
600,5863622260290301440,196.35436532504315,-61.36213089042806,-5.094438496491319,-1.530005930136725,0.5636717232182091,44.5985,12.228637,2.2276497,-0.56648993,0.9816282,0.9837679858267663,1788.3316650390625,WRAY 15-1061,12.228599548339844,9.894000053405762,8.973999977111816,7.992000102996826,7.689000129699707,7.171999931335449,6.478000164031982,nan,nan,nan,1.118585253805954,0.83
601,5863037388821842816,193.51067699013868,-62.76177241362631,-6.265909589504784,-0.7667335311828589,0.16605012347100434,8.395399,14.717759,1.687994,-0.54494596,0.9810226,0.8189551467141811,4985.25537109375,,nan,nan,nan,11.185999870300293,10.925999641418457,10.652999877929688,9.04699993133545,nan,nan,nan,1.0706280353593982,0.83
602,2030486887782102656,299.7328418580014,30.84605642008052,-2.4812351729413678,-5.481533383661081,0.2611908266454165,18.250538,13.802444,1.6074743,3.282641,1.1097667,0.8872340574847897,3448.02880859375,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0772538735571422,0.83
603,6054466211530034176,183.28550233058084,-62.76822973521071,-7.163512727939632,0.4484007187268011,0.224943771106741,10.410796,14.733453,1.7355652,0.8728328,1.031021,1.4938226552724885,3978.6708984375,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1376594147127603,0.83
604,5241048948068336256,166.07533533111467,-62.380370673923416,-5.546281072668064,2.2040134833815905,0.29788152907429993,24.331131,12.701585,1.5103693,3.6403174,1.1360089,0.071802688385052,3305.007080078125,WRAY 15-723,12.701600074768066,nan,nan,9.270999908447266,8.920999526977539,8.031000137329102,7.436999797821045,nan,nan,nan,1.210103280392553,0.83
605,2067784035835091072,308.39304662577257,41.30315500845891,-2.8495585387426794,-4.32576876263728,0.5780421852050543,42.14138,12.184132,2.4705753,2.7179074,1.1031858,0.9939292930783097,1706.6556396484375,EM* AS  427,12.184100151062012,9.097999572753906,7.8470001220703125,7.076000213623047,6.7829999923706055,5.7220001220703125,2.878999948501587,nan,nan,nan,1.141418828444598,0.83
606,3051321895831553536,106.83343625317299,-8.626959858723543,-0.7003163347092374,0.06661592989606155,0.22318222944450816,11.5211315,14.122873,1.4332142,0.3604493,1.015396,0.8661713642007811,3787.7353515625,,nan,nan,nan,10.725000381469727,10.348999977111816,9.347000122070312,8.548999786376953,nan,nan,nan,1.2047065892159952,0.83
607,5942869182945475072,248.5672422319875,-46.73587333933964,-1.671809932093932,-2.8927241138586064,0.26636718154204747,12.809331,14.207608,2.0527945,0.22379991,1.0060353,1.3350118000550637,3223.77880859375,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1626220798168387,0.83
608,5338141292351416704,165.26970216530788,-60.235323632744304,-5.383753376181096,2.316727000344181,0.15015512951179297,5.244282,15.719677,1.9715128,0.62966704,1.0214278,1.6023778359492091,5295.8916015625,Cl* Sher    1    MSP      93,15.71969985961914,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1494393931221152,0.83
609,276231100821729664,60.67609598294581,54.63859197208548,0.05924416540522979,-0.2553030818621636,0.2611300341609038,18.487679,13.136759,1.5053263,2.4740853,1.0820128,0.2210429321109295,3381.66943359375,,nan,nan,nan,9.515000343322754,9.10200023651123,8.083999633789062,7.105000019073486,nan,nan,nan,1.3136336367105559,0.83
610,6053724075533308672,186.55723032604982,-63.55644000186239,-6.463135085907301,0.6088162307079806,0.16849173658263847,8.734118,14.655546,2.0065527,-0.039991606,0.99778384,0.7884392204873372,4977.005859375,[GM76]  35,14.655500411987305,12.0600004196167,10.887999534606934,10.23799991607666,10.041000366210938,9.01200008392334,7.019000053405762,nan,nan,nan,1.062631021621412,0.83
611,5338120023670780160,164.93635146162504,-60.28234770641915,-5.467268465358307,2.390335300969956,0.11000254155648043,6.4270306,14.624524,1.7457819,-0.075753205,0.9966045,-0.16846228627441562,6734.12158203125,2MASS J10594473-6016565,14.624500274658203,12.223999977111816,11.312000274658203,10.196000099182129,9.949000358581543,9.244000434875488,7.017000198364258,nan,nan,nan,1.1826777619574735,0.83
612,5594601761004870528,116.70530127588125,-34.05012865486235,-2.1005683601248717,3.0273436334456663,0.2714070224766334,16.544796,14.607358,1.9665928,0.98559433,1.0322837,1.775463381574152,3248.62158203125,,nan,nan,nan,10.75,10.361000061035156,9.510000228881836,8.38700008392334,nan,nan,nan,1.2857865023213706,0.83
613,5258742602730616320,154.20715792921132,-57.31997331526875,-4.811048511697456,2.6436390956128597,0.22108491379531647,12.725689,14.412143,2.2307816,1.362912,1.0514225,1.1349382964588735,3834.718505859375,UCAC4 164-043161,14.412099838256836,11.597000122070312,10.458000183105469,9.819000244140625,9.456000328063965,8.425999641418457,6.836999893188477,nan,nan,nan,1.1223695491086054,0.83
614,3449596412210709760,83.79916853903497,34.63704570099681,-0.474083959199227,-1.2648733319758598,0.20316248616464655,11.54287,12.860297,1.3708296,3.4134939,1.1409068,-0.6004852029847818,4469.60498046875,,nan,nan,nan,9.279000282287598,9.01200008392334,8.347999572753906,7.604000091552734,nan,nan,nan,1.0578802030952796,0.83
615,5545742900244292992,121.10257385314927,-34.457885884996465,-1.9876657313337462,3.4892310295234745,0.20013008320678516,18.115585,12.748216,1.1332283,0.40226525,1.0124494,-0.7452224449655986,4695.9609375,ALS 15662,nan,nan,nan,9.072999954223633,9.008000373840332,8.918999671936035,7.836999893188477,nan,nan,nan,1.2597229674334636,0.83
616,5313326925469373952,141.63043518717052,-51.06662300033971,-4.554629246017999,3.9114378335495132,0.3557885065901016,26.842175,13.285107,1.4672022,4.907321,1.1863145,1.0410662314536125,2572.001953125,MO 2-152,13.285099983215332,11.331000328063965,10.654999732971191,10.258000373840332,9.970999717712402,9.088000297546387,7.623000144958496,nan,nan,nan,1.272871707883012,0.83
617,2017919538571753088,291.5957440144546,20.488301374499343,-2.3810632927778075,-4.3682006390423265,0.22028630629731527,6.8932037,15.628412,2.1177464,1.1663848,1.0312535,2.343349750970095,3964.155517578125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.151382273758798,0.825
618,3373452826804138752,93.64369869293272,18.47452106651659,0.20186321193951956,-0.058795706736088096,0.2605726674121892,16.026815,11.041349,1.240757,0.61869144,1.0274653,-1.8790062952416697,3456.312255859375,EM* AS  120,11.041299819946289,9.336999893188477,8.744999885559082,8.303999900817871,8.041000366210938,7.249000072479248,6.453999996185303,nan,nan,nan,1.0425329838261108,0.825
619,4320641309177461248,289.6850692168422,14.529335064022547,-2.2801414585436657,-5.471904105977956,0.2107385302870224,12.171601,14.008198,1.6542187,0.30611703,1.0102443,0.6269175189716023,4103.1748046875,,nan,nan,nan,10.345999717712402,10.114999771118164,9.152000427246094,7.0289998054504395,nan,nan,nan,1.1516396037097703,0.825
620,2018004097893409024,291.7115596161594,20.841586907763112,-0.06107586555762862,-1.7149933998584657,0.5825324872978297,38.71038,11.806757,1.3074732,6.918061,1.2023546,0.6333577261409857,1616.8336181640625,Hen 3-1752,11.80679988861084,nan,nan,8.890000343322754,8.604000091552734,7.916999816894531,7.151000022888184,nan,nan,nan,1.048114699771411,0.825
621,5333379754151428864,175.8064549607843,-62.23809146937797,-6.778176708487856,1.780502285571404,0.15206763302777665,7.1777596,14.953086,1.7364902,-0.38622528,0.9851085,0.8632698297990764,5508.4072265625,,nan,nan,nan,11.234999656677246,10.949999809265137,10.253999710083008,8.244999885559082,nan,nan,nan,1.0658419063847737,0.825
622,5300824383050038272,129.86426654824564,-62.55922922098098,-2.9153417551203935,5.003580740914898,0.15315806384969885,8.463321,11.474165,2.5211182,3.0572603,1.1219761,-2.6001356993855396,6044.951171875,WRAY 15-255,11.474200248718262,8.600000381469727,7.333000183105469,7.057000160217285,7.341000080108643,7.071000099182129,7.0229997634887695,nan,nan,nan,1.0182180282136346,0.825
623,4056447288045718144,267.72200813338577,-29.822304132681946,-0.6652489665586835,-0.913920968663735,0.3396565605006352,19.454435,12.1509695,1.4640245,-5.953285,0.7836621,-0.19383045744310934,2877.634765625,,nan,nan,nan,9.241999626159668,9.013999938964844,8.491000175476074,8.340999603271484,nan,nan,nan,1.1699046725782278,0.825
624,519535599360959872,24.371784236472617,67.02522475267777,-2.489825806321479,0.3682529339141371,0.3000534878504962,18.673723,11.536642,1.2756863,5.980127,1.2098756,-1.07736452835438,3005.53076171875,EM* AS   31,11.536600112915039,9.777999877929688,9.156999588012695,8.960000038146973,8.553000450134277,7.586999893188477,6.752999782562256,nan,nan,nan,1.103567418047345,0.825
625,5305865746964768256,146.0000659486595,-58.05729683124108,-2.965395653689443,2.474312045380989,0.06647650685196435,5.2919183,12.96841,1.3725538,0.07315384,1.0017734,-2.9182495094432,11606.6318359375,WRAY 15-430,12.968400001525879,nan,nan,9.661999702453613,9.331999778747559,8.53499984741211,7.561999797821045,nan,nan,nan,1.1011765034261338,0.825
626,5596587990103514752,121.5395502554175,-30.357595112012756,-2.133874653022168,3.3657690482652054,0.15370563447653438,12.872063,13.3085985,1.0945549,0.80471337,1.0260832,-0.7579525417479154,5211.2041015625,,nan,nan,nan,11.585000038146973,11.661999702453613,11.458000183105469,8.842000007629395,nan,nan,nan,1.0043230110877845,0.825
627,5606657871648966016,110.0602814512862,-28.51412816148273,-0.9454895562678777,2.8089066129140026,0.1758237371183433,15.410588,13.209953,1.2408485,0.36340722,1.0116647,-0.5646591583535496,4764.48583984375,Gaia DR3 5606657871648966016,13.210000038146973,nan,nan,10.779000282287598,10.62399959564209,10.317000389099121,9.187000274658203,nan,nan,nan,1.125389630874065,0.825
628,5976051206857091200,261.17799422278785,-34.195896930196135,-0.9970574100572488,-1.5167528022659797,0.5176212892192188,20.429125,14.335094,2.4405785,1.2932234,1.0566959,2.905155102420551,1769.82421875,Gaia DR3 5976051206857091200,14.335100173950195,nan,nan,nan,nan,nan,nan,6.450000039279202e-13,nan,nan,1.0233944895593556,0.825
629,3027788361268448768,111.31245569664645,-16.774520231979686,-0.6394607369127157,1.6585123750443533,0.11540715135374464,6.835937,13.9770355,1.9657001,1.0864452,1.0417492,-0.7118008711683927,6394.923828125,,nan,nan,nan,9.767999649047852,9.34000015258789,8.416999816894531,7.343999862670898,nan,nan,nan,1.2599582117683223,0.825
630,5877854922950430464,221.720796346165,-61.116210999013774,-6.141577861726451,-3.8582711226661655,0.25808345020788176,16.657524,13.808334,2.0687351,-1.34163,0.9608746,0.8671351304955159,3327.823486328125,2MASS J14465300-6106582,13.808300018310547,11.291000366210938,10.416999816894531,10.079000473022461,9.770000457763672,8.942000389099121,8.732999801635742,nan,nan,nan,1.000376597900973,0.825
631,464534321190805376,42.36861502919513,59.88012485301953,-0.9148281146876645,0.13901066497367995,0.2807691076278874,17.44838,13.300268,1.6051388,4.759108,1.133592,0.5420147815892093,3170.732421875,IPHAS J024928.49+595248.5,13.300299644470215,11.246999740600586,10.364999771118164,9.930000305175781,9.550999641418457,8.565999984741211,7.117000102996826,nan,nan,nan,1.1979077281495707,0.825
632,5613696120455575936,112.2801451042973,-25.105748475261148,-0.9867159776336722,2.1976101600209463,0.09651527592235787,5.858332,14.25726,1.4445162,3.0234375,1.0896363,-0.819759394454195,7535.56884765625,,nan,nan,nan,11.376999855041504,10.97700023651123,10.199999809265137,8.668999671936035,nan,nan,nan,1.2340412546670163,0.825
633,5338080613047772928,166.16171270688392,-60.502048335545446,-6.276437128675769,2.2601979633584697,0.1766085779811521,10.794069,14.377015,1.4417772,-0.14079258,0.9941862,0.6120740822752069,4699.537109375,,nan,nan,nan,11.36400032043457,11.114999771118164,10.954999923706055,9.029999732971191,nan,nan,nan,1.0090669672238515,0.825
634,4258982415051642496,283.1732078040302,-2.112251292231573,-0.5458847784482578,-2.4458014705556512,0.25561438389479496,12.061733,14.356755,2.131155,0.25235426,1.0107237,1.3946817002969603,3431.872802734375,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0184005481481322,0.825
635,5351420059888600448,158.14044541071448,-58.67514226263671,-5.414887249407622,2.5745227273083136,0.19868476920033942,15.447735,13.549654,2.1093063,0.5167339,1.0182433,0.04047688790782544,4235.6357421875,2MASS J10323371-5840305,13.549699783325195,10.958999633789062,10.0600004196167,9.42199993133545,9.14900016784668,7.980000019073486,5.822000026702881,nan,nan,nan,1.0786744426743928,0.825
636,1873473530609171456,315.24213271842626,41.35057810902326,-3.6264270960634035,-4.500276582478364,0.15088274579643857,14.060657,13.065188,1.6151981,4.4549656,1.1501547,-1.04161369785745,5528.4326171875,[D75b] Em* 20-152,13.065199851989746,11.097999572753906,10.390000343322754,9.982000350952148,9.65999984741211,8.883999824523926,8.090999603271484,nan,nan,nan,1.2596073497659297,0.825
637,4312924936530625792,288.8045512510545,11.773383684889799,-1.8106448135530726,-4.007359805567095,0.23051278172905443,13.062767,14.067246,2.341031,1.9234294,1.0582511,0.8807214952562887,3671.299072265625,,nan,nan,nan,9.838000297546387,9.484000205993652,8.715999603271484,8.36400032043457,nan,nan,nan,1.1738671039079744,0.825
638,3441214006141133952,84.65126105238977,26.504939772675595,-0.1107829497814729,-0.9258557786118283,0.32228773575597097,14.729664,12.498042,1.3483629,4.096766,1.1515107,0.0392610031809717,2935.236083984375,EM* GGA  348,12.498000144958496,10.616999626159668,9.97599983215332,9.571999549865723,9.199999809265137,8.407999992370605,7.6479997634887695,nan,nan,4.50977e-14,1.0340356746457786,0.825
639,5972751263249874944,259.46681685392315,-38.17140149401457,-2.7069124298814793,-4.1558332087569845,0.23913202322609023,7.5770116,14.705028,2.4552984,-0.31282544,0.9846492,1.598216271779755,3507.79931640625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.084079371029989,0.825
640,4255725661632917248,282.98642396043664,-3.3032577301665875,-2.037551124204881,-3.889223914052683,0.18261273959779697,6.6570115,14.957349,3.033784,1.5277367,1.0715171,1.2650041830773873,4331.75537109375,,nan,nan,nan,9.019000053405762,8.628000259399414,7.791999816894531,4.789999961853027,nan,nan,nan,1.1399153151966548,0.825
641,3417918687641268224,82.38740556863782,26.127767799864767,0.35579300846937106,-0.6914002774405528,0.19046806051929133,13.251614,12.33856,1.2197943,1.8834755,1.082406,-1.262329098017453,4723.43603515625,,nan,nan,nan,9.493000030517578,9.187000274658203,8.458000183105469,7.561999797821045,nan,nan,nan,1.2864640514747314,0.825
642,5309678681479261952,145.17588571505925,-52.23904434084611,-4.0319517779287475,3.4304248114602034,0.1642002143086146,7.8880057,14.965947,2.0681114,-1.2238586,0.95433694,1.042815749236027,4927.21533203125,2MASS J09404221-5214206,14.965900421142578,12.630000114440918,11.741999626159668,10.810999870300293,10.493000030517578,9.769000053405762,8.45300006866455,nan,nan,nan,1.077950969649465,0.825
643,4253398991978053504,280.6138243658066,-6.081122658963713,-0.6045570736971947,-2.7758341496504015,0.2768933988856902,9.977876,14.705081,2.2811728,2.9674816,1.1428416,1.916643997656358,3239.132080078125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1165194290885092,0.825
644,2030501078354933632,299.35406735921794,30.673972549349628,-2.927269720828553,-4.866970378820785,0.10892473078801072,7.8371716,13.78334,1.8739529,0.8596827,1.028106,-1.0310270697369575,6928.29345703125,2MASS J19572498+3040263,13.783300399780273,11.385000228881836,10.484999656677246,9.946000099182129,9.604000091552734,9.017999649047852,8.369999885559082,nan,nan,nan,1.1464904836953063,0.825
645,4259850479466213504,281.1880871339099,-2.1485153032010285,-0.5391410253235903,-2.469839805167572,0.2728798679060601,13.908556,14.181037,2.2773876,-0.5414808,0.9718389,1.360894430002208,3141.47802734375,,nan,nan,nan,10.097999572753906,9.923999786376953,9.185999870300293,7.127999782562256,nan,nan,nan,1.0549963335207202,0.825
646,249921127592893824,55.1325988758708,50.74809949236983,0.5148926525017804,-1.2588095197801292,0.35552939819045776,19.095047,11.023015,1.331047,3.6820154,1.1383737,-1.2226073891862441,2596.047607421875,EM* MWC  462,11.02299976348877,9.274999618530273,8.49899959564209,7.973999977111816,7.618000030517578,6.73799991607666,5.86299991607666,nan,nan,nan,1.2482481673053145,0.825
647,519441148742486016,23.820793689463173,66.850709674054,-1.1419213564336126,0.8566088168756915,0.11296274216346723,5.0007157,15.17147,1.3545713,-0.039573345,0.9979188,0.43614581995025503,6761.15771484375,,nan,nan,nan,12.291000366210938,12.055000305175781,11.234000205993652,8.696999549865723,nan,nan,nan,1.0630411398360815,0.825
648,2164874730806921856,319.6272717455021,48.18700696691095,-3.3229549513052756,-4.857027195955062,0.35329405593798935,22.878563,11.64291,1.9269524,2.8694277,1.108626,-0.6164083432005647,2649.15771484375,EM* GGR   12,11.642900466918945,8.937000274658203,7.675000190734863,7.15500020980835,6.942999839782715,5.922999858856201,5.199999809265137,nan,nan,nan,1.1066109866019382,0.825
649,4097457594205519104,273.33496095177424,-17.128870180209784,0.020383055453192543,-1.73427887130397,0.33082858697623657,17.884771,13.738055,2.4832497,1.8112361,1.0823737,1.3360703791400361,2627.355712890625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0611581585207552,0.825
650,6057440527934621696,180.92599742194201,-62.58525781480588,-7.126955477325169,1.106542169308613,0.29391611133401757,20.48841,12.908912,1.2688208,-1.2635393,0.9555645,0.25002867028455356,3257.374267578125,WRAY 15-931,12.908900260925293,nan,nan,9.883999824523926,9.633000373840332,8.734000205993652,7.127999782562256,nan,nan,nan,1.0435498399236172,0.825
651,4152520483690947712,276.4652053299373,-13.160491517729415,-0.2452783943003632,-2.234200922547932,0.5173144418953121,36.176083,12.681709,1.9767418,-0.050086852,0.9963272,1.2504823035553407,1884.8746337890625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1454692029013,0.825
652,5526639916499617792,128.46698751983487,-42.24857472487037,-2.7765742800316087,3.4736943553083774,0.17487419378602492,8.631094,14.698236,1.8706665,0.37456742,1.0130786,0.9118650919431524,4906.51953125,ESO-HA   11,14.698200225830078,12.305999755859375,11.425000190734863,10.961000442504883,10.718000411987305,9.883000373840332,8.119000434875488,nan,nan,nan,1.1143553149158936,0.825
653,444592650593871616,58.40384587387732,54.53226723507526,-0.17341071384213574,0.2194068175745408,0.2009122892487016,13.753621,13.182315,1.7056618,2.3227484,1.0722967,-0.30265261649701714,4164.87158203125,EM* GGA  269,13.182299613952637,10.85200023651123,9.916999816894531,9.449999809265137,9.079000473022461,8.269000053405762,7.646999835968018,nan,nan,nan,1.2176824581166037,0.825
654,4098138462472816384,275.68397854102636,-15.55249561458654,0.3585849583331749,-1.3471366329468402,0.5595629834066342,25.820826,12.762114,2.1572227,5.0812597,1.2501385,1.5013584562884184,1752.402587890625,SS 369,12.762100219726562,9.975000381469727,8.706000328063965,8.032999992370605,7.650000095367432,6.796000003814697,6.006999969482422,nan,nan,nan,1.2668012307518035,0.825
655,5602201928982707712,117.38093051910793,-26.407983980648183,-2.006342267540001,2.8497249788032297,0.19941685918891555,18.072691,12.254863,1.080203,0.5852285,1.0176063,-1.246327855434341,4672.43603515625,SS 164,12.254899978637695,10.814000129699707,10.286999702453613,9.857000350952148,9.555999755859375,8.746999740600586,7.880000114440918,nan,nan,nan,1.0983979083793685,0.825
656,251905986605326848,60.333067982277505,53.18948780251554,0.03934170596884834,-0.5747774410581694,0.21399473276822314,12.66906,13.83253,2.0961971,1.710141,1.0500022,0.4845454408001686,3941.273193359375,2MASS J04011993+5311221,13.847100257873535,11.142000198364258,10.017999649047852,9.354999542236328,8.925000190734863,7.941999912261963,7.014999866485596,nan,nan,nan,1.3260703029920218,0.825
657,3113961348143747968,103.38463042453391,0.7601190465797861,-1.0561310183860813,0.9939994052294834,0.2083607819907055,14.818783,13.192493,1.2938776,0.33557847,1.0152873,-0.21342666779249697,4058.581298828125,EM* RJHA   85,13.192500114440918,11.258999824523926,10.317000389099121,9.61400032043457,9.232999801635742,8.531999588012695,7.436999797821045,nan,nan,nan,1.0922298055051056,0.825
658,5942977347391423744,249.716504211877,-45.80636019447154,-2.456930620578199,-3.0535260183805537,0.24681567928332449,8.686085,14.77893,1.9815264,-0.24072176,0.9901491,1.7407934371523623,3579.377685546875,,nan,nan,nan,11.03499984741211,10.824000358581543,10.531999588012695,6.776000022888184,nan,nan,nan,1.0401268643562618,0.825
659,5865238538061640064,202.74957170425833,-63.240480428568745,-6.531961855118314,-1.63331298287527,0.1978938899831344,13.037098,11.473169,1.2361012,-2.030283,0.9376774,-2.0446687458334196,4650.8671875,WRAY 15-1111,11.473199844360352,9.791000366210938,9.192999839782715,8.822999954223633,8.543999671936035,8.074000358581543,6.14300012588501,nan,nan,nan,1.2215042476862303,0.825
660,5338761829216746112,163.89342900658042,-59.174382248325884,-5.374600980058823,2.365191586427674,0.09173661154259986,6.6646094,13.924739,1.3973179,-0.8705337,0.96863574,-1.2625476428213176,7646.8916015625,UCAC2   5811283,13.924699783325195,12.635000228881836,11.880000114440918,10.857999801635742,10.585000038146973,9.991000175476074,9.29800033569336,nan,nan,nan,1.2073449718263283,0.825
661,5308885246410949632,145.03900730516892,-53.99673297042032,-3.8771646161386686,3.0231890743426324,0.10760237034935789,6.340762,14.628501,1.7417126,1.5554509,1.0556216,-0.2123898695094013,7120.4365234375,,nan,nan,nan,10.626999855041504,10.347000122070312,9.75,8.892999649047852,nan,nan,nan,1.2464173222369712,0.82
662,5972520571950262656,261.18626660551126,-38.730966598493495,0.3025186200332046,-1.0307502945316345,0.5271111040725209,23.643362,10.2412,1.2137556,3.4824257,1.1623176,-1.1492887273290577,1779.5159912109375,CD-38 11837,10.24120044708252,8.527999877929688,6.566999912261963,4.340000152587891,2.9790000915527344,0.6259999871253967,-0.25699999928474426,nan,nan,nan,1.3020814635579792,0.82
663,5240944636224080256,166.80820829371405,-63.06144060509776,-5.854025088448031,1.934155403633053,0.18297706762168922,9.795982,14.6250725,1.9888105,0.59770787,1.0211451,0.9370557959484564,4630.42626953125,2MASS J11071398-6303411,14.625100135803223,11.954000473022461,10.96399974822998,10.45300006866455,10.027000427246094,9.140999794006348,8.515000343322754,nan,nan,nan,1.0357119203033611,0.82
664,5328591243542381568,133.90490196797458,-47.74844670894446,-3.2496245962778767,3.559185911685753,0.137175978981639,7.8988442,14.799001,1.7209253,0.8420931,1.0285605,0.48539108155994626,5843.03662109375,,nan,nan,nan,10.920999526977539,10.53600025177002,9.706000328063965,8.416000366210938,nan,nan,nan,1.2927254818278207,0.82
665,5526827932990254848,127.60203956295086,-41.595664939517256,-2.757474899113424,3.426718936510594,0.16100823554254104,13.046283,13.300649,1.3229561,0.658977,1.0246339,-0.6651108573034357,5103.38232421875,IRAS 08286-4125,13.300600051879883,11.359000205993652,10.531000137329102,9.982999801635742,9.668999671936035,8.196000099182129,4.793000221252441,nan,nan,nan,1.1549249143931022,0.82
666,5338131396745942912,164.84704107216342,-60.2859728719653,-5.766938695228976,2.219243375536591,0.11536473245156915,5.5668836,14.952295,1.6339407,1.0353477,1.0363886,0.26266061942773433,6244.22265625,,nan,nan,nan,11.70300006866455,11.463000297546387,10.583999633789062,8.543999671936035,nan,nan,nan,1.1626667985731038,0.82
667,1978364298510562816,323.96520886208884,47.91185800744058,-3.515027174659616,-2.983726942350046,0.333159386820509,22.725512,8.684762,1.2730803,0.20799053,1.006637,-3.701977728487492,2826.969970703125,BD+47  3487,8.684760093688965,6.697000026702881,5.697000026702881,5.314000129699707,4.934999942779541,4.839000225067139,4.394000053405762,nan,nan,nan,1.2572531746938203,0.82
668,5350673903810347392,159.66144852216686,-58.61575125567234,-5.401374677972226,2.6505744260821977,0.1702814196563915,9.9830265,14.481951,1.6550102,1.215423,1.0438058,0.6377870713116778,4918.52685546875,2MASS J10383875-5836566,14.482000350952148,12.119999885559082,11.1899995803833,10.454999923706055,10.196000099182129,12.071000099182129,7.204999923706055,nan,nan,nan,1.182096129533945,0.82
669,4054589216393824768,263.5536732072928,-32.772929118624305,-0.17512677513602157,-1.0048933143037955,0.357690908547235,7.219225,15.59575,3.1401386,-2.1444821,0.90136105,3.3632893640342445,2461.421142578125,,nan,nan,nan,10.083000183105469,9.859999656677246,9.5600004196167,7.241000175476074,nan,nan,nan,1.0722991147215084,0.82
670,3430988548001757312,87.37988989430048,27.262906389097253,0.21523588635335195,-0.8171548418029406,0.16511887066548983,8.956152,13.970932,1.6507959,2.4869113,1.0886791,0.059915554784240044,4898.7197265625,[D75b] Em* 05-117,13.97089958190918,11.621000289916992,10.732000350952148,10.295000076293945,9.928999900817871,9.050000190734863,8.706000328063965,nan,nan,nan,1.2693545880791297,0.82
671,5325505528574295424,134.93362776325952,-48.26580785996208,-3.3697346104648247,3.479511963739733,0.12328855735260733,8.052759,14.337995,2.0323095,1.783545,1.0655322,-0.20739157068659964,6411.3515625,,nan,nan,nan,10.11299991607666,9.784000396728516,8.86299991607666,8.098999977111816,nan,nan,nan,1.1394344638431573,0.82
672,3377513318948280448,94.39743278232636,23.382530507513778,0.4926706446368961,-0.7694237183419805,0.17531896811081893,8.453468,14.2819395,1.6412268,0.71467817,1.032381,0.501084035665329,4534.99658203125,ATO J094.3974+23.3825,14.281900405883789,11.802000045776367,10.838000297546387,10.446999549865723,10.097000122070312,9.560999870300293,8.454999923706055,nan,nan,nan,1.1813358535928622,0.82
673,258376921769774080,66.18168747696924,49.18568586114207,0.1585702172603275,0.08382622235431086,0.11748775438855114,6.4942307,14.085047,2.1867552,-0.07890537,0.9968205,-0.5649902170121166,5994.25048828125,EM* VES  807,14.085000038146973,11.442999839782715,10.312999725341797,9.72599983215332,9.314000129699707,8.402000427246094,7.449999809265137,nan,nan,nan,1.2649771382162487,0.82
674,4311015394107084416,285.23967895062117,10.230728399001668,-2.9014472995460183,-6.098950042690868,0.14331050253949132,5.9731026,14.73286,2.1741676,2.1443927,1.0931062,0.5142497061291067,5643.17333984375,,nan,nan,nan,10.770999908447266,10.48900032043457,9.71500015258789,8.192999839782715,nan,nan,nan,1.2433066445429874,0.82
675,5255344355905389440,157.96923160146792,-58.66953627549606,-5.4125897242167715,2.5918486468216555,0.22054835535957706,11.974844,14.503264,2.0178452,2.737782,1.1002963,1.2207835450361841,3963.85009765625,,nan,nan,nan,10.418999671936035,10.086000442504883,9.522000312805176,8.378000259399414,nan,nan,nan,1.1269238145778901,0.82
676,2030302616495602816,298.5243601619897,29.684613141271385,-2.682434019185573,-4.725783129594086,0.0947069143242194,6.822536,13.882991,2.2437143,0.88635695,1.0279566,-1.235100728116855,7292.23974609375,HBHA 2703-32,13.883000373840332,11.23799991607666,10.032999992370605,9.576000213623047,9.232999801635742,8.432000160217285,7.451000213623047,nan,nan,nan,1.1670208642246331,0.82
677,5259828095581090688,152.3717809494979,-55.928780172991296,-7.319965952674313,4.300126383543738,0.3768068547124303,28.527512,12.882444,2.089839,3.6460414,1.1314377,0.7630383551936717,2622.16796875,WRAY 15-506,12.882399559020996,nan,nan,8.984999656677246,8.637999534606934,7.697999954223633,6.52400016784668,nan,nan,nan,1.174243171571143,0.82
678,3131002949441200640,100.07063180943,5.147617969051999,-0.202844988969395,0.3181258321783801,0.18610975501419055,12.761675,13.161697,1.1639891,3.0052617,1.147445,-0.48945692510862315,4351.04296875,[D75b] Em* 06-044,13.174500465393066,11.416999816894531,10.687999725341797,10.480999946594238,10.138999938964844,9.128999710083008,8.043999671936035,nan,nan,nan,1.250242369689079,0.82
679,5882510598806566912,236.26392101078514,-57.33197856279618,-3.8164662976834345,-4.019871097755585,0.2599495412556617,14.684495,13.870491,1.5358963,-1.8837397,0.93888736,0.9449363045909571,3344.077880859375,,nan,nan,nan,10.543999671936035,9.86299991607666,7.190000057220459,3.450000047683716,nan,nan,nan,1.064765000596737,0.82
680,2017931323962949376,292.1242093003645,20.557590599164826,-4.612947579110991,-6.080330580830615,0.21136853374064438,15.082725,12.488266,2.1919804,-1.8308495,0.94616467,-0.8865323351796306,4603.2734375,HBHA 2203-05,12.488300323486328,9.760000228881836,8.708000183105469,8.163000106811523,7.760000228881836,6.960999965667725,6.019000053405762,nan,nan,nan,1.291683114569811,0.82
681,6053355979675707392,182.96559657936047,-64.10892137481572,-7.108608230215445,0.362775869924146,0.1531709385195848,7.9343777,14.611257,1.6836395,-0.78162104,0.97129786,0.5371384664498855,5364.06591796875,,nan,nan,nan,10.986000061035156,10.791000366210938,10.079000473022461,7.914000034332275,nan,nan,nan,1.0295644872564371,0.82
682,5885871565270477824,236.00968725444727,-52.93230432102137,-2.0380077067369093,-2.112205196113588,0.3897056752129125,26.047647,13.230575,2.4106684,0.8272862,1.0293102,1.1842582598008313,2312.749755859375,,nan,nan,nan,8.954000473022461,8.60200023651123,7.75600004196167,5.9720001220703125,nan,nan,nan,1.15302051736511,0.82
683,4143767477777335296,270.03660250305416,-17.678719106777873,-2.5602944038097486,-3.3943452363684523,0.24354747405372554,5.6322126,14.770917,1.8129416,-0.32501936,0.9848175,1.7038350870680148,3667.591796875,PN Th  4-11,14.774800300598145,10.081999778747559,6.803999900817871,nan,nan,nan,nan,nan,nan,nan,1.3404759331387877,0.82
684,3224193023820598144,85.52147584760785,3.428971505668066,1.607645701717577,-0.7367031991554169,0.14914426484117585,6.254065,14.309562,1.6130323,1.5823096,1.0552707,0.177594518232695,5175.85107421875,,nan,nan,nan,10.916999816894531,10.878000259399414,10.729000091552734,8.277999877929688,nan,nan,nan,1.0376447603976044,0.82
685,4322339092524748544,291.30669483428835,15.914633718215137,-3.3600926995386606,-6.093753711886769,0.30023609967744486,19.959663,13.676695,1.7877522,0.69296825,1.0248035,1.0640094179280908,2963.14404296875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0247473252263657,0.82
686,4055877225542429952,266.1545065145011,-31.10713418413317,0.6491714564405411,-1.7501676293230284,0.6129612640038281,34.78293,11.965355,2.1687546,-1.7226694,0.9404484,0.9025200704845986,1590.254638671875,[B61]  6,11.965399742126465,9.48900032043457,8.522000312805176,7.678999900817871,7.427000045776367,6.763999938964844,5.710000038146973,nan,nan,nan,1.0855650303959299,0.82
687,5338768391927184000,163.936759996142,-59.09219105760794,-5.399397671391084,2.3482436184916757,0.11143013502717385,7.6584177,14.073082,1.2296009,0.21720026,1.0069617,-0.6919047458760623,6572.53662109375,,nan,nan,nan,11.015999794006348,10.847999572753906,10.944000244140625,9.390999794006348,nan,nan,nan,1.2387591225698031,0.82
688,4586030739960276608,274.7327938823842,27.441021547209804,-0.3392737045531765,-3.3790089190240096,0.1996274558514419,12.278028,10.856429,2.473877,0.7211324,1.0232124,-2.6424695402377196,4113.57080078125,EM* StHA  149,10.856399536132812,7.995999813079834,6.815999984741211,6.672999858856201,6.650000095367432,6.2789998054504395,5.598999977111816,nan,nan,nan,1.2827672443623146,0.82
689,5522125321759516928,131.2328307225643,-45.428183011008194,-3.116184629346346,3.350180648852406,0.14758556687977228,8.081088,14.813649,1.7878189,0.033136055,1.0003376,0.6588686163765658,5633.48486328125,,nan,nan,nan,10.932000160217285,10.586000442504883,9.72700023651123,9.348999977111816,nan,nan,nan,1.2149270798208749,0.82
690,5333279316303219072,176.37817010937053,-62.88662415942171,-6.53622502054942,1.1163776678520627,0.2562039737384642,21.99327,12.621817,1.1330471,0.29382864,1.0088788,-0.33525405790085827,3719.486083984375,WRAY 15-871,12.621800422668457,nan,nan,9.878999710083008,9.569999694824219,8.722000122070312,6.888000011444092,nan,nan,nan,1.236307681452515,0.82
691,1825396667463332352,293.15351333206684,19.29879271409667,-2.57721325316982,-5.46243240947917,0.20883306637379973,9.799592,14.324609,2.2564373,1.5581298,1.0497959,0.923605129971012,4024.86962890625,,nan,nan,nan,10.289999961853027,9.97700023651123,9.21399974822998,8.053999900817871,nan,nan,nan,1.1131270682991985,0.82
692,4094467678512472832,274.2921242995797,-19.70509162992893,0.8212593118507213,-2.426979368533457,0.5352389378651295,33.164013,12.80312,1.6902866,-1.2980856,0.9379855,1.4458581604726675,1811.5654296875,THA 34-37,12.803099632263184,11.175000190734863,10.442999839782715,9.151000022888184,8.836000442504883,8.491999626159668,7.90500020980835,nan,nan,nan,1.288041282666492,0.82
693,5334915668838369792,176.04027463926025,-61.54764923949333,-6.316970104572624,1.1602630388708004,0.10875598123382949,5.4471693,14.729712,2.08772,0.1280864,1.00376,-0.0880227118984287,6707.810546875,2MASS J11440968-6132516,14.729700088500977,12.329999923706055,11.42199993133545,10.12399959564209,9.90999984741211,9.946000099182129,8.982000350952148,nan,nan,nan,1.1471547424975754,0.82
694,5350837662327086976,159.69680831798217,-57.53139842877249,-5.57246298285407,2.736344017243819,0.17211082942268172,8.816366,14.746519,1.4627581,-0.16989416,0.99295795,0.925560076366228,4790.1689453125,,nan,nan,nan,11.286999702453613,10.920000076293945,9.168000221252441,7.031000137329102,nan,nan,nan,1.313530849020958,0.82
695,5877940959707547136,224.34981584315963,-60.66674720591496,-5.3867534982324194,-3.65366238519032,0.1327273415988667,6.3776517,14.396383,1.9465418,2.1000142,1.0630198,0.01118526542064302,5612.916015625,,nan,nan,nan,10.067999839782715,9.6899995803833,8.984000205993652,7.919000148773193,nan,nan,nan,1.169411278664374,0.82
696,4319178718154363520,290.246088317159,13.285805220128877,-2.7744764778227857,-5.733475034640384,0.22292024792977358,8.328382,15.088466,3.1524324,-1.5337794,0.9447489,1.8292132776258505,3642.28125,,nan,nan,nan,8.968000411987305,8.416000366210938,7.466000080108643,6.857999801635742,nan,nan,nan,1.1773592694263704,0.82
697,5338134660920771584,164.43022737637392,-60.24550141194319,-6.3859685764091,2.436750565780301,0.15177817552295206,13.41411,13.076386,1.2957602,0.50159025,1.0174329,-1.0175669082472325,5424.23681640625,GSC 08958-03166,13.076399803161621,11.263999938964844,10.496000289916992,10.060999870300293,9.737000465393066,8.428000450134277,7.109000205993652,nan,nan,nan,1.1916193712381318,0.82
698,5334383505150228864,172.8033126126141,-61.642286557347084,-5.991449458571605,1.4904466158429888,0.10459127469452748,5.0655603,15.0119095,1.8035402,1.6413349,1.0562212,0.10938676459056396,6634.353515625,,nan,nan,nan,10.914999961853027,10.631999969482422,10.586999893188477,8.569999694824219,nan,nan,nan,1.2294316290850833,0.82
699,6055659559572524416,194.43249022382702,-61.71014774648283,-5.283943127238165,-1.470681708721588,0.4975884872348621,41.184597,13.3088,1.8991442,-0.22076961,0.9924594,1.7931513610270429,1874.3167724609375,THA 17-81,13.308799743652344,10.706999778747559,9.720999717712402,9.513999938964844,9.170000076293945,8.206000328063965,7.093999862670898,nan,nan,nan,1.3071326156825471,0.82
700,5540211669561766400,125.67031430156563,-38.77265110362036,-2.678147596746058,3.4010424395419045,0.1459143851846135,6.2007136,15.315137,1.657855,0.9291321,1.032466,1.1356274573117453,5607.06787109375,,nan,nan,nan,11.861000061035156,11.347999572753906,10.449000358581543,8.597000122070312,nan,nan,nan,1.0665390402590993,0.82
701,5527287627627279872,125.51619748805038,-41.5125432117798,-2.9349225919248525,3.4565221060231464,0.16816038846787493,6.677273,15.07345,1.7416172,1.8849965,1.0687051,1.2020685982532697,4856.22900390625,,nan,nan,nan,10.774999618530273,10.35200023651123,9.184000015258789,6.429999828338623,nan,nan,nan,1.289723693915103,0.82
702,5351420540925015424,158.19848284461293,-58.64650507340879,-5.406833703209646,2.5629093280021333,0.2061321572591854,15.614427,13.538348,1.1642513,1.2283739,1.0457543,0.10907693972518473,4167.6513671875,[MDN2017] VPHAS OB1 02799,13.538299560546875,nan,nan,10.902000427246094,10.5649995803833,11.01200008392334,9.071000099182129,nan,nan,nan,1.064387823043846,0.82
703,5308333291587455360,148.67884725088732,-53.804917478159574,-4.5118165563598565,2.9836652533089674,0.12337449691297238,9.434031,13.554131,1.2280598,1.4257008,1.0570707,-0.9897424720573191,6298.21044921875,,nan,nan,nan,10.755000114440918,10.463000297546387,9.574000358581543,8.685999870300293,nan,nan,nan,1.2287571012117404,0.82
704,5522702221768036224,127.90842563395857,-45.41507753533474,-2.6520642304525333,3.9640808397084895,0.1354781618651061,5.759926,15.198579,1.6431446,-0.6665552,0.97228485,0.857925312584694,5726.525390625,,nan,nan,nan,11.586000442504883,11.288999557495117,10.406000137329102,8.819000244140625,nan,nan,nan,1.0874752365513916,0.82
705,3028547470971631872,112.6755955408848,-15.277718911616594,-1.3807306347878305,1.7607974047928125,0.1763930032325782,10.904384,13.6625,1.0659294,1.7652273,1.072026,-0.10509284600668423,4682.5654296875,,nan,nan,nan,10.862000465393066,10.508000373840332,7.486999988555908,4.4730000495910645,nan,nan,nan,1.2286242296657537,0.82
706,5879504808824078848,225.4044644795966,-59.69258302887777,-3.967671402067032,-3.15996139727472,0.28828275894532307,11.749675,14.79007,2.515419,-0.71027017,0.979086,2.0891629287030256,3027.792724609375,,nan,nan,nan,10.029000282287598,9.67199993133545,8.767000198364258,6.386000156402588,nan,nan,nan,1.2654503342970558,0.82
707,5862240792700658176,198.227153733199,-63.24013764662268,-6.099069248407412,-0.5071034517899078,0.21406162070817064,11.096709,14.645591,1.7086334,0.16411832,1.0045344,1.2982848283814405,3997.977294921875,,nan,nan,nan,11.168999671936035,10.956999778747559,10.420999526977539,8.640000343322754,nan,nan,nan,1.0396649488628953,0.82
708,2061069597507185792,305.2438222302431,38.16381189133809,-2.9927427145464423,-5.0659139435457226,0.1890322252438153,5.9778433,15.855631,2.9419699,0.3412703,1.0112796,2.238310108531234,4168.28173828125,IRAS 20191+3800,15.855600357055664,11.880000114440918,8.864999771118164,6.880000114440918,5.75,4.2170000076293945,3.259999990463257,nan,nan,nan,1.2766494905750339,0.82
709,5312124716902119040,141.8695262179341,-53.189133050946914,-4.253587050070575,3.4820024265547813,0.1497415062585798,12.429012,13.499971,1.274641,0.352969,1.0125816,-0.6233176231914079,5527.83349609375,,nan,nan,nan,10.38599967956543,10.11400032043457,9.362000465393066,8.418000221252441,nan,nan,nan,1.310339901277973,0.82
710,5240554240883435648,168.85581802016455,-64.33225518981405,-5.394077235048357,1.4465434200154914,0.08495759325141203,6.6903386,13.592631,1.4849834,1.0091833,1.0374207,-1.7613576556715422,8305.5185546875,,nan,nan,nan,10.149999618530273,9.960000038146973,9.315999984741211,8.184000015258789,nan,nan,nan,1.1208835061730187,0.82
711,4145885240296133632,272.45825396232954,-15.870315936970123,-3.3718378647175777,-6.377952454439713,0.1937142765555324,5.9905977,15.078688,2.5422602,-0.10666068,0.9933702,1.5144958127640535,4332.9921875,,nan,nan,nan,9.90999984741211,9.47700023651123,8.444000244140625,7.630000114440918,nan,nan,nan,1.2123721378508983,0.82
712,5350451287064752000,161.80955411745913,-59.03321981131908,-5.683639016912278,3.1768395103742617,0.09880352196724136,5.5925426,14.516311,2.167962,1.3258532,1.0484123,-0.509827179171868,7049.9775390625,,nan,nan,nan,9.979999542236328,9.604000091552734,9.609000205993652,7.929999828338623,nan,nan,nan,1.1809133568324248,0.82
713,5255337243439197440,157.5506701388839,-58.90878170907998,-5.309311860384443,2.9274220991976616,0.1386980660809932,6.3172054,15.165214,1.8389149,1.8056229,1.0622805,0.8755656128255005,5608.98291015625,,nan,nan,nan,11.354000091552734,11.034000396728516,9.539999961853027,8.642000198364258,nan,nan,nan,1.0586422387711814,0.82
714,5259051256256247936,152.75843411710653,-56.36640113928756,-6.080489274382724,2.781789014447404,0.39684570086548515,34.23367,12.6668415,2.114088,0.8246241,1.029364,0.6599499061583423,2512.3994140625,,nan,nan,nan,8.82800006866455,8.618000030517578,7.840000152587891,6.609000205993652,nan,nan,nan,1.0292581096390192,0.815
715,3105801253879634944,102.55983940034834,-3.3998607751220273,-0.40925493022802417,0.2818730925267196,0.16744012414555298,8.878289,14.023184,1.5229683,1.5490658,1.074037,0.1424815092858438,4750.259765625,UCAC4 434-022837,14.023200035095215,11.944999694824219,11.14900016784668,10.769000053405762,10.609000205993652,10.156000137329102,8.395999908447266,nan,nan,nan,1.1608216959244102,0.815
716,5423464047452490112,139.69381830404976,-46.3241677978111,-4.2440756891742595,3.797761095288036,0.2990985126339742,27.203102,13.272917,1.8536825,0.16984424,1.0051924,0.6519880606437631,3037.203857421875,,nan,nan,nan,9.473999977111816,9.211000442504883,8.487000465393066,7.866000175476074,nan,nan,nan,1.005366414671969,0.815
717,3327902980644237568,97.58605079731082,10.530020023671991,-0.08546836179562314,0.05663879726800661,0.16191538474465847,9.81389,12.956716,1.3769236,0.46690342,1.0211303,-0.9968438354253308,5368.51123046875,EM* LkHA  340,12.956700325012207,10.944999694824219,10.281000137329102,10.152999877929688,9.795999526977539,8.73900032043457,7.705999851226807,nan,nan,nan,1.1644081867837093,0.815
718,5972467245662845312,259.89896950893626,-38.969048524107194,-1.054558713367015,-2.78457470905193,0.14723501278198556,6.4424233,14.041367,3.0178127,-1.3465092,0.93883693,-0.1185779309325703,4916.92626953125,,nan,nan,nan,8.770999908447266,8.359000205993652,5.9629998207092285,2.686000108718872,nan,nan,nan,1.04738835999913,0.815
719,3344773676603189376,93.42462400406149,14.072051599860023,-0.006887238092452032,-0.763826554253937,0.23198339512650124,14.422993,13.865395,1.3282328,1.9456494,1.0899985,0.6926790929677686,3671.298095703125,,nan,nan,nan,11.107999801635742,10.800000190734863,9.92199993133545,8.678000450134277,nan,nan,nan,1.1594295981235192,0.815
720,5877179891503999232,229.36715901777765,-57.60111991096505,-3.6250046307853885,-2.797312817247473,0.32678064074928986,13.114015,14.754016,2.5414467,0.4164687,1.0154829,2.325297522546016,2688.059814453125,,nan,nan,nan,9.970999717712402,9.625,8.317999839782715,6.435999870300293,nan,nan,nan,1.1322950248936894,0.815
721,4319292345823182080,289.0733141506643,13.26398283453715,-2.141261769119122,-5.404725431515846,0.18049246198053778,5.9814425,15.512296,2.3472376,0.7649744,1.0241644,1.7945910675045127,4521.3037109375,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.157673438921483,0.815
722,5326403112316970752,139.57587690559183,-48.021990427196336,-5.308931731052988,4.4659822828592475,0.3519652680365063,13.550439,14.46951,3.8789883,1.3125339,1.0442518,2.2020091253051106,2411.20947265625,,nan,nan,nan,7.60099983215332,7.072000026702881,5.956999778747559,3.440000057220459,nan,nan,nan,1.0632508323736531,0.815
723,5962993917865091584,256.48235920812834,-46.45346445669145,0.7687539800914023,-1.3462898762724387,0.8457556893622915,45.429195,10.464929,1.2633228,-1.0930052,0.9601213,0.10115326676525882,1144.66748046875,HD 329530,10.464900016784668,8.99899959564209,8.361000061035156,7.8379998207092285,7.507999897003174,6.129000186920166,2.5160000324249268,nan,nan,nan,1.1712890371054991,0.815
724,2030042719422579712,300.0080600494723,29.218942320647585,-2.4596986988274647,-6.052231721790029,0.29140689676988224,16.439913,14.215735,1.9954252,0.13995361,1.0039849,1.53823456582073,3078.95361328125,Gaia DR3 2030042719422579712,14.215700149536133,nan,nan,10.404999732971191,10.149999618530273,9.515000343322754,8.437000274658203,nan,nan,nan,1.1057459851764555,0.815
725,1825494970682744448,293.02153748781717,19.797953194601213,-2.5739801177258963,-5.151741796477383,0.19210954687203832,11.535219,13.770723,1.7532845,1.1259539,1.038988,0.18846808107234025,4445.787109375,,nan,nan,nan,10.225000381469727,10.008000373840332,9.210000038146973,8.456000328063965,nan,nan,nan,1.0587402622012576,0.815
726,2174030398486544896,328.49465481541847,55.0907149854023,-3.716414657245737,-3.5533583991234594,0.2806461934396277,17.437525,12.897474,2.219366,7.004494,1.2583783,0.13827006903090933,3426.696533203125,,nan,nan,nan,8.690999984741211,8.369000434875488,7.526000022888184,6.531000137329102,nan,nan,nan,1.1603664865098133,0.815
727,5884480614332597248,235.87835363738506,-54.74956699283575,0.24357269991961922,-1.2481017050983692,0.5568258214952357,41.814106,12.461472,1.5714159,0.09745954,1.0026878,1.1900683899191975,1775.479736328125,WRAY 15-1345,12.46150016784668,nan,nan,8.819000244140625,8.541999816894531,7.51200008392334,4.058000087738037,nan,nan,nan,1.2485180906077227,0.815
728,5331784225301212416,134.71699143662968,-44.18895085062956,-3.94632080351348,4.4643605042814585,0.2676738039952639,9.2568245,15.721154,2.8020515,-0.19492784,0.99206257,2.859183567261681,3166.068115234375,,nan,nan,nan,10.531000137329102,10.140999794006348,9.309000015258789,8.630999565124512,nan,nan,nan,1.0814262640821568,0.815
729,2067783559095152768,308.32719690548095,41.2597445915355,-2.604316675304787,-4.309974429460398,0.5538954800583363,41.16902,13.558911,3.0014486,2.4136794,1.0883846,2.27605042953234,1666.983642578125,Schulte 64,13.558899879455566,9.406000137329102,7.984000205993652,7.188000202178955,6.811999797821045,6.210000038146973,5.964000225067139,nan,nan,nan,1.1519354348137585,0.815
730,5882530248192432640,236.02410135626556,-57.08480561537059,-3.7897707905339693,-3.256530602982057,0.4774413946789204,32.505386,11.944058,1.5137043,2.4043324,1.0770811,0.3386587687671039,2028.7877197265625,WRAY 15-1347,11.944100379943848,nan,nan,8.812999725341797,8.506999969482422,7.789999961853027,7.035999774932861,nan,nan,nan,1.258905833112408,0.815
731,5934715067297947264,243.6766831233138,-51.86047960487245,-2.164307899663015,-3.7660467994845774,0.24878940869734445,12.761992,13.79877,2.2285576,-1.4767774,0.9508891,0.7779293904017877,3407.727783203125,,nan,nan,nan,9.904999732971191,9.581999778747559,9.595999717712402,8.152999877929688,nan,nan,nan,1.0411289634783434,0.815
732,6053300351255146240,184.11987671068815,-64.39036987788724,-6.827707593470149,0.6508122157598722,0.15697883065196613,13.622826,13.118334,1.0158854,0.057256922,1.0011798,-0.9024607351490168,5191.3671875,,nan,nan,nan,10.77299976348877,10.625,10.753000259399414,9.628000259399414,nan,nan,nan,1.0944495209464242,0.815
733,5865251496027997056,203.17980372934161,-62.970072969999705,-6.175586950764643,-1.493693620982571,0.17795370863972626,8.088222,14.889036,2.2019005,1.1567758,1.0369774,1.1405713952751277,4672.607421875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0521919637096653,0.815
734,507468154303334912,34.949131600415484,60.653840541899136,-0.48194142721479805,-0.7090258759529232,0.35252252744452767,20.138718,10.861306,1.1481495,8.465403,1.21877,-1.4027594336205382,2653.677001953125,BD+59   465,10.861300468444824,9.307999610900879,8.559000015258789,8.114999771118164,7.764999866485596,6.861999988555908,6.0329999923706055,nan,nan,nan,1.3165561235674843,0.815
735,2028238077270131584,297.0581039060058,28.248467200360388,-2.777014256182172,-6.105178327287428,0.1655241728040103,11.48575,13.570882,1.5269594,2.6902637,1.0891508,-0.33481102542743457,4999.494140625,HBHA 2703-41,13.570899963378906,11.461000442504883,10.654999732971191,nan,nan,nan,nan,nan,nan,nan,1.2487045021135643,0.815
736,253250070846998016,71.3856534787996,45.91673415779688,-0.047623615719245324,-0.4454032062467371,0.22196511153594747,10.398125,14.303686,1.6855173,1.0112154,1.0401781,1.0351097291276652,3842.825439453125,UCAC4 680-030450,14.30370044708252,12.10099983215332,11.282999992370605,10.859000205993652,10.508999824523926,9.706000328063965,9.166999816894531,nan,nan,nan,1.1076122198542984,0.815
737,5522138034862558208,131.0675166585703,-45.39772124748822,-2.971638202305338,3.6906527943787997,0.10903051367218092,6.959484,14.409899,1.58358,1.0260615,1.0355214,-0.40236095121952076,7015.75048828125,,nan,nan,nan,10.098999977111816,9.692999839782715,8.833999633789062,6.984000205993652,nan,nan,nan,1.3101299138442264,0.815
738,5865208718249865344,201.70919084256408,-63.22570978887247,-6.3564171474250735,-1.4143083458957413,0.1460327360652605,7.8980985,14.390989,1.1156988,1.0540913,1.0327793,0.2132404146639466,5457.216796875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0182775895987974,0.815
739,5258206895738705792,152.94744053417725,-58.63303079864796,-5.636842230391654,3.026644535790671,0.3117040553648679,25.115007,12.279872,1.4951572,2.8218622,1.1035929,-0.2514157963006163,3174.812744140625,THA 35-II-12,12.279899597167969,10.251999855041504,9.440999984741211,9.062999725341797,8.741999626159668,7.783999919891357,6.669000148773193,nan,nan,nan,1.2380950213745583,0.815
740,5344584975897843968,176.84537044160803,-53.61040782675216,-6.59952666574309,0.7649779539011082,0.09281995802530152,6.1785913,12.643573,2.3691912,3.4242775,1.1180671,-2.5182203542479407,9448.7763671875,2MASS J11472290-5336374,12.643600463867188,9.86400032043457,8.694999694824219,8.59000015258789,8.699000358581543,8.454000473022461,8.350000381469727,nan,nan,nan,1.009617730128424,0.815
741,5594429481281410944,118.82176340999743,-32.45690751376588,-1.8076496423196997,3.5064142921361077,0.2736249028016787,21.099504,11.141533,1.2272425,-0.13150391,0.9950477,-1.6726890005313173,3423.00537109375,CD-32  4567,11.141500473022461,9.600000381469727,8.871000289916992,8.418000221252441,8.071000099182129,7.199999809265137,6.2769999504089355,nan,nan,nan,1.319698081445852,0.815
742,4312982660894049152,288.94285010950824,12.03282754918978,-1.9586775185123877,-4.352493937077911,0.21528352240296492,11.340455,14.036218,2.5850668,4.9699388,1.1645896,0.7012716425488712,3850.9990234375,,nan,nan,nan,9.154999732971191,8.847999572753906,8.138999938964844,6.390999794006348,nan,nan,nan,1.240836395190062,0.815
743,5329764972215564544,131.43531314222054,-46.90324048113478,-3.101809877650524,3.8534317179245416,0.1091262923319631,9.277635,13.595978,1.3601189,2.1588378,1.0752213,-1.2143752173379312,7089.447265625,WRAY 15-276,13.595999717712402,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.2924290950189008,0.815
744,4153741315246274048,273.6231686421645,-12.28276369995558,0.4834285140503318,-1.4529680828024152,0.4614797182893186,24.6708,12.732591,2.5434513,1.1734252,1.0560527,1.0533537695679094,2095.1494140625,2MASS J18142955-1216578,12.732600212097168,9.593000411987305,8.267999649047852,7.5970001220703125,7.185999870300293,6.63100004196167,6.001999855041504,nan,nan,nan,1.071820260600847,0.815
745,5325688017447890304,139.45664231786265,-49.92321377990707,-3.821338715960809,3.644660043413528,0.15519723969133362,6.9133525,15.280457,2.372449,0.26847845,1.0086035,1.2348765065266711,5103.03515625,2MASS J09174960-4955236,15.280500411987305,12.119000434875488,11.010000228881836,10.557000160217285,10.317999839782715,9.1899995803833,7.046000003814697,nan,nan,nan,1.108635150444414,0.815
746,5334692983370877184,179.81422985173097,-62.1665619290013,-6.501617126277642,0.7358231948814874,0.13215887042547922,7.3651934,14.509259,1.6728878,0.27195963,1.0084571,0.11474081411622095,5887.64501953125,,nan,nan,nan,11.069999694824219,10.805999755859375,9.909000396728516,8.991000175476074,nan,nan,nan,1.182688654492953,0.815
747,5258760366715078656,153.837634226601,-57.11830581940435,-5.080675878715362,3.0120852583352256,0.14673071400763124,6.0409775,15.227591,2.8275223,1.2564137,1.045265,1.0601957152647046,4966.57666015625,IRAS 10135-5652,15.22760009765625,11.675000190734863,8.833000183105469,6.909999847412109,5.705999851226807,3.6389999389648438,2.7090001106262207,nan,nan,nan,1.1195868736853098,0.815
748,4057682692354437888,267.05847753585994,-28.014776156243226,-2.154627911979214,-4.555805896891172,0.30099449777868253,10.232846,7.7092133,2.4118104,-3.6210947,0.8659621,-4.897993959649948,2905.24169921875,HD 316285,7.70920991897583,4.816999912261963,3.5799999237060547,2.007999897003174,1.2519999742507935,1.4429999589920044,0.5659999847412109,nan,nan,nan,1.2818120272192806,0.815
749,2026938626286491008,297.76828866470913,25.7532341362942,-2.4853425408861822,-4.863792761795853,0.1924727017301744,7.427225,15.230871,2.2001019,1.4996295,1.0423423,1.6527169131960981,4307.046875,,nan,nan,nan,10.98900032043457,10.715999603271484,10.642000198364258,9.0649995803833,nan,nan,nan,1.138448835964386,0.815
750,6053877800987059456,188.74027164569551,-62.74801261763672,-6.356954404168949,-0.1675451520994729,0.2842104326657533,16.294977,14.498371,2.3910313,0.76758665,1.0245527,1.766571203097616,3052.4169921875,[GM76] 100,14.49839973449707,11.529999732971191,10.300000190734863,9.60099983215332,9.1899995803833,7.794000148773193,5.639999866485596,nan,nan,nan,1.1147324079782739,0.815
751,3119446017083359872,99.87102198217931,-0.04700100854303882,-0.3181991799481759,0.08894302838503129,0.1318434174152749,6.55776,14.182522,1.0182152,1.8242409,1.0901978,-0.21718592231384548,5635.49658203125,Gaia DR3 3119446017083359872,14.182499885559082,nan,nan,11.585000038146973,11.230999946594238,10.307000160217285,8.317000389099121,nan,nan,nan,1.0879058340983727,0.815
752,2068027341438025728,307.36215164485753,41.67884160477756,-2.7882547523558343,-4.37446997926212,0.2739721921690998,10.961425,10.648601,3.3152866,1.3964095,1.0494823,-2.16286699810788,3132.58349609375,EM* MWC 1021,10.648599624633789,nan,nan,2.36299991607666,0.4620000123977661,0.35899999737739563,-0.1979999989271164,nan,nan,nan,1.256803964897897,0.815
753,5868378781976544512,203.51126670089383,-61.91816941146461,-7.692678128265566,-1.996292476091308,0.17875930971926957,6.8608437,15.034661,2.0749493,-1.6122576,0.9490009,1.2960046378267585,4611.5087890625,,nan,nan,nan,11.098999977111816,10.930000305175781,8.57699966430664,6.586999893188477,nan,nan,nan,1.0639626688281087,0.815
754,5966221298030125056,254.77818227894093,-42.70234755561505,0.5613124431167055,-2.935749245470002,0.6745823940146717,19.149332,10.3238735,2.1729631,22.328094,1.882152,-0.5309514685467853,1409.86083984375,CD-42 11721,10.32390022277832,7.235000133514404,4.519999980926514,nan,nan,nan,nan,nan,4.70999988685418e-14,1.33309e-13,1.2554701284772465,0.815
755,5334909346645662592,175.9671520671375,-61.61812250954921,-6.62509408532746,1.6209873920864901,0.19060559790162102,14.817587,13.344386,1.2230673,-1.503851,0.94551873,-0.2549356427434546,4395.90869140625,,nan,nan,nan,10.496000289916992,10.208000183105469,9.1850004196167,7.919000148773193,nan,nan,nan,1.1488158285429524,0.81
756,5884341766650884864,235.76245420555634,-55.72229134846827,-2.8371200253043596,-2.997582448800495,0.3026795543172416,9.381519,15.365568,2.6898794,1.1331277,1.0391957,2.7704835900900626,2799.48876953125,,nan,nan,nan,10.527000427246094,10.307999610900879,10.222000122070312,8.659000396728516,nan,nan,nan,1.0253446021097206,0.81
757,2163558306159384448,315.7753247238804,45.871391433891304,-3.0756325083796856,-4.314144447079511,0.15256151341806912,10.191952,14.237663,2.2585764,-0.06273923,0.99697405,0.1548882104576812,5244.84326171875,EM* UHA  131,14.237700462341309,11.439000129699707,10.260000228881836,9.746999740600586,9.338000297546387,8.42199993133545,7.677000045776367,nan,nan,nan,1.2321080934932287,0.81
758,3424871827377673856,89.85743062047203,23.72789831661223,0.396700611594519,-0.3080582159778157,0.17125624902946923,9.658419,10.999335,1.2184973,-0.12937763,0.9925471,-2.832432573110509,4995.91845703125,EM* AS  113,10.999300003051758,9.24899959564209,8.477999687194824,8.071000099182129,7.757999897003174,7.052999973297119,6.2220001220703125,nan,nan,nan,1.161874083922024,0.81
759,511217695122208640,26.627643525086206,61.24145134758529,-1.1428468808230265,-0.22788579933024977,0.3431341202709308,21.838995,11.960762,1.0337791,7.639061,1.2098359,-0.361918450080438,2668.63525390625,NGC   663     6,11.960800170898438,10.824999809265137,10.463000297546387,9.666999816894531,9.414999961853027,8.741999626159668,7.5920000076293945,nan,nan,nan,1.146111835696459,0.81
760,512617545215942400,22.15106865997592,63.56066651445732,-1.4485727288649641,-0.2299533398005244,0.15592374759561067,13.6652,11.85905,1.630477,0.33700317,1.0101995,-2.1763888808684513,5500.10302734375,EM* GGA   44,11.859000205993652,9.75100040435791,9.04800033569336,8.744999885559082,8.468999862670898,7.751999855041504,7.057000160217285,nan,nan,nan,1.2539780233870172,0.81
761,3424757203288989440,89.88026363488554,23.378566204271422,0.12212794632308727,-0.28101506849052343,0.201878615144949,10.83267,11.279575,1.2793207,1.0689031,1.0478698,-2.194973067694125,4253.123046875,EM* GGA  362,11.279600143432617,9.574999809265137,8.871999740600586,8.434000015258789,8.128999710083008,7.410999774932861,6.482999801635742,nan,nan,nan,1.2605684161164337,0.81
762,5328562755014245120,133.89823130011757,-47.91525629737251,-3.2080285571503633,3.699510786020519,0.12228608168757908,10.817583,13.369227,1.3449049,0.9744147,1.0356935,-1.1938874432424669,6443.96826171875,,nan,nan,nan,10.597999572753906,10.359000205993652,9.711000442504883,8.800999641418457,nan,nan,nan,1.1265289396366238,0.81
763,2069974439093241344,310.65087760800924,43.69696286427703,-0.5552744404028013,-2.880590505763842,0.4431349784256166,38.31091,13.455278,1.8765574,1.1496285,1.0404253,1.6879585565780282,2100.186279296875,EM* UHA    9,13.455300331115723,10.687999725341797,8.312000274658203,6.3460001945495605,5.703000068664551,3.5199999809265137,1.8240000009536743,nan,nan,nan,1.2569160443186893,0.81
764,5966123574636375808,257.42736387942085,-40.57127327283616,-1.1462464384881565,-2.6412981369497874,0.30052371091431446,16.867579,12.824213,2.4991121,-3.2008135,0.9050708,0.21360674264301238,3189.04833984375,WRAY 15-1626,12.824199676513672,nan,nan,7.7270002365112305,7.440999984741211,6.584000110626221,5.580999851226807,nan,nan,nan,1.230038251864613,0.81
765,4067423884349630848,268.5123567379954,-25.12697304941638,-0.1913907974383261,-2.1811873887805553,0.25717850190193553,9.586781,14.800746,2.1576405,-0.24085873,0.9911688,1.851919274899494,3279.635986328125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0763428191700704,0.81
766,2175953341243313536,321.83270767337734,53.885222153029794,-2.6575837534184408,-2.552301992572929,0.09511172958930313,7.119543,14.083845,2.679634,0.9280003,1.032588,-1.024984464892281,7275.22705078125,ZTF J212719.85+535306.8,14.083800315856934,10.8100004196167,9.656999588012695,9.142999649047852,8.800999641418457,8.0,6.723999977111816,nan,nan,nan,1.3135515962624298,0.81
767,2055151196989739520,301.1840793204979,32.96571195488213,-3.5024081869601913,-5.6307337351098585,0.17371729235787609,16.160957,12.660993,1.7284412,0.61256224,1.019392,-1.1397921195338299,5404.87744140625,ATO J301.1840+32.9657,12.66100025177002,10.3149995803833,9.534000396728516,9.140999794006348,8.835000038146973,8.045000076293945,6.679999828338623,nan,nan,nan,1.1660372709223554,0.81
768,4067400932041777280,268.4203815163851,-25.164529952880784,0.08286014692269453,-1.5266398549670939,0.33088741668311106,9.520979,15.054375,2.6024399,-2.5774996,0.91012937,2.652775953273842,2652.20166015625,,nan,nan,nan,10.625,10.406000137329102,9.708000183105469,7.119999885559082,nan,nan,nan,1.175849790499553,0.81
769,4256049502123577728,279.14292119692095,-6.370467705350108,0.08254041731044504,-2.043271147000256,0.354303282457951,14.835569,14.445845,2.381505,-0.3065484,0.98433626,2.19272052972687,2492.6826171875,,nan,nan,nan,10.003999710083008,9.678999900817871,8.468999862670898,5.53000020980835,nan,nan,nan,1.1617442801460256,0.81
770,2055740917496869632,302.73964775120857,34.62565528194381,-2.630636112112575,-5.202868537224088,0.35310858768209746,14.3682,15.443329,2.5203733,1.4357417,1.0473292,3.1828702565881777,2575.690673828125,IPHAS J201057.51+343732.4,15.472299575805664,12.076000213623047,9.746000289916992,8.071000099182129,7.343999862670898,4.949999809265137,3.069999933242798,nan,nan,nan,1.201314446267573,0.81
771,5527302818930325632,126.00999330049981,-41.42884852730245,-2.9312679772027663,3.584700908784643,0.15096002157941774,9.008031,14.662178,1.6417656,-0.26837617,0.9900523,0.5564877857425934,5517.13818359375,,nan,nan,nan,10.850000381469727,10.468999862670898,9.472999572753906,7.835000038146973,nan,nan,nan,1.2378200259355532,0.81
772,523942618064923520,11.235274848122556,63.79617027958888,-2.573981714124567,-0.7580481780556065,0.329802202846303,19.100864,11.14787,1.2452536,4.505096,1.1539646,-1.2608621757218685,2767.14599609375,EM* AS    5,11.147899627685547,9.631999969482422,8.942999839782715,8.383999824523926,8.04699993133545,7.199999809265137,6.354000091552734,nan,nan,nan,1.3144667484610604,0.81
773,5522727270018282240,128.88205994419076,-44.99303867566861,-2.783190740581957,3.6041735451713963,0.1219726815950221,5.9215684,15.227895,1.6366014,-0.2784068,0.9896712,0.6592076429076101,6197.00830078125,,nan,nan,nan,12.855999946594238,12.704000473022461,11.76200008392334,9.35200023651123,nan,nan,nan,1.2075558973257554,0.81
774,5254568684821161216,158.8804824168262,-59.142949585389175,-5.375510098035092,2.560781685763276,0.20327468092718193,14.253895,14.279873,2.45471,2.0964952,1.0702462,0.8202893344918643,4109.1708984375,,nan,nan,nan,9.154999732971191,8.751999855041504,7.664000034332275,6.14300012588501,nan,nan,nan,1.053423210329254,0.81
775,432119962489433984,1.8338854607985848,64.95590440899022,-2.088635682244897,-0.009413076187837271,0.12070263572576848,8.995551,13.344229,1.6120548,4.6504164,1.1656572,-1.247187487083508,6538.98876953125,SH  1-118,13.344200134277344,11.244999885559082,10.505999565124512,9.961999893188477,9.779000282287598,9.282999992370605,3.489000082015991,nan,nan,nan,1.0855252780683646,0.81
776,2028949770491933952,300.52203541373154,27.849334153762012,-2.6490623877611097,-5.7779229646788295,0.28993273810665837,19.648436,13.83547,1.6288748,-0.04386524,0.9978788,1.1469564846441713,3094.226806640625,,nan,nan,nan,10.13700008392334,9.810999870300293,9.003000259399414,8.156000137329102,nan,nan,nan,1.2511172043652183,0.81
777,5330022945114707584,135.31566744294867,-47.71441261519286,-4.9698338275455525,4.3385167852731215,0.40457859783378325,10.468657,15.770538,2.8200102,7.788061,1.3139195,3.80555285462313,2301.948486328125,,nan,nan,nan,7.709000110626221,6.906000137329102,4.561999797821045,2.740000009536743,nan,nan,nan,1.0872258401172297,0.81
778,5528174662930712192,129.27251469692908,-41.58392445133651,-3.0494196827101554,3.6827917660003404,0.17298951240222507,6.9197464,15.310099,2.454709,1.7411456,1.0628406,1.5001975208278324,4664.193359375,ESO-HA   55,15.310099601745605,12.246000289916992,11.098999977111816,10.553000450134277,10.258999824523926,9.378999710083008,8.331000328063965,nan,nan,nan,1.1242839785227199,0.81
779,4155838912860508928,277.6795339847534,-10.09579289597207,0.04091884472902249,-2.2021609083831564,0.3572726816075432,18.27185,14.154672,2.4265451,-0.06674641,0.99532056,1.9196707175433403,2419.475341796875,,nan,nan,nan,9.628000259399414,9.357999801635742,7.935999870300293,5.75,nan,nan,nan,1.044003021559043,0.81
780,5351507535462739072,157.2412096573257,-57.83150198669599,-5.535615104173996,3.0466201897014535,0.1683497985549531,6.6794896,15.075356,2.5949898,3.014951,1.1159433,1.206418535053313,4654.923828125,2MASS J10285790-5749534,15.075400352478027,11.67300033569336,10.369999885559082,9.996999740600586,9.612000465393066,8.418000221252441,6.89900016784668,nan,nan,nan,1.0642961757634828,0.81
781,6057661254872246784,181.64322567180758,-62.13936438557552,-4.899483839862649,0.6357481000305674,0.24348338654677595,13.64884,14.529748,2.0831099,0.074867524,1.0017713,1.462094631008668,3545.498046875,,nan,nan,nan,10.25,9.812999725341797,9.175000190734863,9.397000312805176,nan,nan,nan,1.2856164932091918,0.81
782,3049899505741509760,104.96419749091153,-9.272004607415173,-0.2798026287447077,0.5955606808421613,0.08216959415994039,5.12832,13.778644,1.1918106,3.3060615,1.1462342,-1.6478006820315407,8323.390625,,nan,nan,nan,10.779999732971191,10.42300033569336,9.505000114440918,8.37399959564209,nan,nan,nan,1.2573778062096883,0.81
783,6057575183738534016,182.57070356045347,-61.96926594683455,-6.341942355745462,0.6710466976522811,0.14249087546111536,7.6305413,14.593714,1.3749266,0.7373318,1.0242212,0.3626490342472657,5633.59521484375,,nan,nan,nan,11.1850004196167,10.897000312805176,10.362000465393066,8.338000297546387,nan,nan,nan,1.3033221820598373,0.81
784,6057441215129530112,181.16402715416595,-62.502250807854104,-6.326720758614229,0.6942357799255787,0.10382074908893389,6.205188,14.187748,2.314104,0.0019777222,0.9992504,-0.7308312542686863,6898.541015625,,nan,nan,nan,9.583000183105469,9.251999855041504,8.515999794006348,7.578000068664551,nan,nan,nan,1.0521369560505005,0.81
785,519352324516039680,23.95771733364349,66.21202346679833,-1.6256635994947488,-0.02743521083805346,0.1668629279602417,15.217792,12.461553,2.0034409,1.7063975,1.053552,-1.4266480804522246,5816.5576171875,IGR J01363+6610,12.461600303649902,10.038999557495117,9.121000289916992,8.625,8.255000114440918,7.355000019073486,5.978000164031982,nan,nan,1.17416e-13,1.2857429803767972,0.81
786,4265316770309683584,283.23164862450665,-0.9203776571371477,-1.912075266159115,-3.508095068894655,0.15248537609802185,5.768734,14.763079,1.8905725,-0.8245624,0.9580574,0.6792196658754754,4981.947265625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0453232312676268,0.81
787,440193435850540288,46.773810061557874,52.16314736969914,0.5045661649857784,-1.8939487612531207,0.45490275951868486,22.749142,11.125395,1.041686,4.6313124,1.1611981,-0.5850123221167074,2035.0732421875,EM* GGA  228,11.125399589538574,10.449999809265137,10.069000244140625,9.892000198364258,9.57800006866455,8.37399959564209,7.5229997634887695,nan,nan,nan,1.2597672175434307,0.81
788,1828213719329656576,297.4731532929159,23.233617001995462,-2.63263546913612,-6.253873613897793,0.2800391315259613,16.583523,13.983507,1.5570774,3.0437667,1.0837802,1.2196007669824454,3189.349853515625,,nan,nan,nan,10.633000373840332,10.36400032043457,9.520000457763672,8.210000038146973,nan,nan,nan,1.3152852922402023,0.81
789,5613434952087474944,113.22372197252996,-25.601344958166347,-0.999814197365912,1.6247449232378548,0.09300477039669296,8.03863,12.673842,1.1538267,-0.055432647,0.99773127,-2.483631445189392,8971.3681640625,2MASS J07325369-2536048,12.673800468444824,11.269000053405762,10.541999816894531,10.04699993133545,9.708000183105469,8.880999565124512,8.246999740600586,nan,nan,nan,1.2433408283692489,0.81
790,5588561112841334016,116.25331288466093,-34.48804261374385,-2.117060213934007,2.8531733686043728,0.22953462151513654,14.050494,14.54947,1.6030588,1.4862161,1.0502014,1.353710952714252,3843.809814453125,,nan,nan,nan,11.13599967956543,10.762999534606934,9.92199993133545,9.109999656677246,nan,nan,nan,1.3088174454151025,0.81
791,2031074404927036544,300.4589406583058,32.109990749132386,-2.820468409763768,-4.885984297393558,0.1704119987434775,12.637955,13.754933,1.8878384,-0.69686013,0.9760445,-0.08756579141110166,4887.10400390625,,nan,nan,nan,9.803000450134277,9.444000244140625,8.362000465393066,6.4770002365112305,nan,nan,nan,1.2633564910759805,0.81
792,4319542793941448960,291.0376971382853,13.632041543216905,-2.0809290556552638,-4.45556189192881,0.20737508184159356,10.535812,14.349158,2.6176367,3.6840868,1.1365685,0.9329411391928346,3865.231689453125,,nan,nan,nan,9.559000015258789,9.26200008392334,8.704000473022461,7.478000164031982,nan,nan,nan,1.0805544217239886,0.81
793,3441541390023856640,86.34164039080069,27.400426960989787,0.7018145121214464,-0.44982004588370794,0.2181500360500326,9.733596,13.812395,1.5990276,0.36080727,1.0125467,0.506171541282594,3850.97705078125,[D75b] Em* 05-103,13.823100090026855,11.720999717712402,10.932000160217285,10.496000289916992,10.16100025177002,9.305999755859375,8.314000129699707,nan,nan,nan,1.068224388586748,0.81
794,4067909761094443904,265.787264921507,-25.39162975414856,0.5689673952971289,-3.6433390086111643,0.33470130247472046,18.4102,13.248588,1.9659357,-3.7762852,0.8731481,0.8718746203277128,2638.284423828125,,nan,nan,nan,9.081999778747559,8.869000434875488,8.375,6.854000091552734,nan,nan,nan,1.0495578194161175,0.81
795,4064449945924400896,269.5665013903466,-25.240799396111484,0.07752650306715039,-1.708708808928381,0.3051848480433697,13.839332,13.920079,1.8087206,-2.3389566,0.8896332,1.3428940700993337,2899.9482421875,,nan,nan,nan,9.395999908447266,9.251999855041504,8.430000305175781,6.765999794006348,nan,nan,nan,1.019535333541742,0.81
796,5333514409950744704,172.80575875596853,-63.836676267128766,-6.563015091739754,1.3946610101105419,0.35253925107389417,25.810032,12.878792,1.3238869,3.8971612,1.1391517,0.6148291969361601,2753.08935546875,WRAY 15-821,12.878800392150879,10.366000175476074,8.012999534606934,6.48199987411499,5.593999862670898,3.0169999599456787,0.8759999871253967,nan,nan,nan,1.3429110190658022,0.805
797,5312350322945767808,140.99951000105852,-53.00265932058453,-4.159305544000052,3.967642443607237,0.1069745269979398,8.934631,13.528603,1.2296438,-0.37203947,0.98474365,-1.3249955255545487,7108.55419921875,,nan,nan,nan,10.706000328063965,10.465999603271484,9.871000289916992,8.51200008392334,nan,nan,nan,1.1257277257286187,0.805
798,2056216593700089856,306.2079862933594,34.085921514511085,-2.8842093495593173,-4.787000754018943,0.22033682187106035,12.744165,14.244444,1.9598265,0.047437277,1.0008435,0.959879297913588,3955.934814453125,,nan,nan,nan,10.255999565124512,9.942000389099121,9.095000267028809,7.946000099182129,nan,nan,nan,1.0760548328531883,0.805
799,5876545748173891968,227.96963859445944,-59.57832851426912,-5.297334755853123,-3.3528135068105915,0.21006258310026077,7.8060327,14.92473,2.3262749,-1.4086342,0.954199,1.5364738090005972,3902.799072265625,,nan,nan,nan,10.843000411987305,10.612000465393066,10.239999771118164,8.234000205993652,nan,nan,nan,1.0276063690507613,0.805
800,5861978627883429376,195.0537035314219,-63.76601549190531,-6.778170172219484,-0.6267473660951206,0.1500788140517137,9.704053,13.886553,1.6938848,-2.2447767,0.9242089,-0.23185024343221272,5404.853515625,[W74] 33,13.88659954071045,11.6899995803833,10.859999656677246,10.204000473022461,9.939000129699707,8.935999870300293,7.736999988555908,nan,nan,nan,1.129062165276364,0.805
801,5336515213381217024,172.58402105700168,-59.15872262187396,-8.368769449811417,1.4546338332433248,0.1827795518654022,14.976483,13.159655,1.0213509,-1.0520103,0.9619235,-0.5307073416955745,4607.32958984375,,nan,nan,nan,10.623000144958496,10.357999801635742,9.791000366210938,8.980999946594238,nan,nan,nan,1.1027122845098847,0.805
802,5308257700160872832,149.48349141326779,-54.29586977823417,-5.398287268689077,3.7455035498233666,0.1423138744271944,6.5991054,15.018022,1.4851675,0.155955,1.0050464,0.7842577949215581,5626.36669921875,,nan,nan,nan,11.829999923706055,11.550000190734863,10.501999855041504,8.994000434875488,nan,nan,nan,1.2374035888813226,0.805
803,2062255867471207680,304.5792331214791,40.03290044616633,-2.3897561341252707,-4.792796983890337,0.4113649598756237,35.34077,13.012001,1.6285572,2.1525674,1.0755491,1.0831375159472358,2312.97802734375,,nan,nan,nan,9.54800033569336,9.232000350952148,8.36400032043457,7.521999835968018,nan,nan,nan,1.2781588244503579,0.805
804,3401905473310102400,80.11256430097005,20.62541028503997,0.30009743965537095,-0.5844907899174276,0.11146822013480476,5.7484393,14.136322,1.0760021,3.1747932,1.1133134,-0.6279226455126405,6412.369140625,,nan,nan,nan,11.562000274658203,11.390999794006348,11.012999534606934,8.916000366210938,nan,nan,nan,1.2223059800226668,0.805
805,5307564797346879744,146.69873326563138,-56.89877254644038,-3.674181431812016,2.6137539982070774,0.10128794555797012,8.761534,13.359685,1.4002666,0.53509253,1.0200876,-1.6125262441083095,7471.98046875,,nan,nan,nan,10.279999732971191,10.005999565124512,9.25,8.140999794006348,nan,nan,nan,1.2083585192032895,0.805
806,4253473788752398592,280.1989428218987,-5.701560989000377,-1.150342319253465,-3.424790953863035,0.22560428074251293,15.381713,12.664275,1.2370806,-1.0652026,0.94791985,-0.5689881509411805,4111.71630859375,,nan,nan,nan,10.098999977111816,9.991999626159668,8.859000205993652,5.813000202178955,nan,nan,nan,1.1459515298159288,0.805
807,5260146816531401600,150.23099965994018,-55.05657134087658,-5.452029208818354,3.3455752707710955,0.2237915627192527,18.525105,11.720418,1.2215176,-1.6051348,0.9421685,-1.5303634789132836,4129.10546875,WRAY 15-484,11.720399856567383,10.916999816894531,10.678000450134277,9.75,9.635000228881836,9.291000366210938,8.696999549865723,nan,nan,nan,1.0197610328320978,0.805
808,190406865285756032,82.80483338956432,38.33516482007721,0.017277089919680497,-0.5947319889403933,0.27255975666240967,6.420818,15.712153,2.4600687,-0.6502653,0.96619135,2.8894620988927784,3243.171630859375,IPHAS J053113.16+382006.6,15.712200164794922,12.538999557495117,11.140000343322754,10.491000175476074,10.053999900817871,9.112000465393066,7.756999969482422,nan,nan,nan,1.1835675364648308,0.805
809,2174646743479796864,324.52779513568055,55.34622474041279,-2.196368822722593,-2.2216623791524865,0.15306544510599657,5.0437913,15.902308,2.6070538,1.8442525,1.0675446,1.8266942577246752,5255.92578125,,nan,nan,nan,11.006999969482422,10.619999885559082,9.831999778747559,8.54800033569336,nan,nan,nan,1.0841834669244845,0.805
810,2014109142339316096,349.35658681845075,60.845392150698316,-3.957677104897268,-2.0509315567685813,0.6712838429941229,22.219492,10.925151,2.1847076,39.175556,2.592095,0.059681843065154894,1438.3743896484375,EM* MWC 1080,10.925200462341309,7.460999965667725,4.826000213623047,2.2100000381469727,0.7950000166893005,0.3440000116825104,-0.984000027179718,nan,nan,nan,1.1505545974376878,0.805
811,2028839475766729088,298.23289447648756,29.479781387566934,-2.7833186057536414,-5.302768762464336,0.09406956190884785,5.4637375,14.44681,1.8750963,2.6832466,1.0867627,-0.6859446239344571,7664.60986328125,UCAC4 598-101452,14.446800231933594,11.975000381469727,11.057999610900879,10.586999893188477,10.282999992370605,9.586000442504883,8.532999992370605,nan,nan,nan,1.213562918244905,0.805
812,2030317700421794816,299.23282085668546,29.832191193906876,-3.0480932824979563,-4.92385735393915,0.1021166064004722,5.9871864,14.316116,1.86833,1.7364479,1.0553986,-0.6384017987889123,7272.22509765625,,nan,nan,nan,10.472999572753906,10.126999855041504,9.208000183105469,8.647000312805176,nan,nan,nan,1.188276880429399,0.805
813,5933283159537009152,241.7584279559141,-53.062636638542195,-4.008309251257808,-4.773725137537276,0.23185745256830298,13.430039,9.202702,2.2856913,-6.6762342,0.824831,-3.9711931317195237,3737.782958984375,CPD-52  9243,9.202699661254883,6.309999942779541,4.442999839782715,2.571000099182129,0.8669999837875366,0.7310000061988831,-0.14900000393390656,nan,nan,nan,1.1069476235395552,0.805
814,5541502904222923904,122.71067355294751,-36.85883269417677,-1.5888524764159375,2.2744917755339307,0.1327848206354546,12.702464,12.629486,1.1056547,1.4012042,1.04673,-1.7547717596451058,6729.10205078125,,nan,nan,nan,10.175000190734863,9.913999557495117,9.157999992370605,8.378000259399414,nan,nan,nan,1.0628313494977863,0.805
815,4323450973685394176,292.5645571345983,19.34768140748963,-2.5044581111209103,-5.3734532872504435,0.22372981696400907,13.124812,13.911609,1.6896477,-0.8679879,0.9740538,0.6602280326495169,3874.76513671875,IRAS 19280+1914,13.911600112915039,13.539999961853027,9.571000099182129,6.867000102996826,5.5980000495910645,3.319000005722046,1.9809999465942383,nan,nan,nan,1.2934809185798508,0.805
816,5620003778145223168,112.2740870830148,-21.506504668820853,-1.0741256934221195,1.9350465817575146,0.2832761051072126,15.736838,12.763557,2.1670637,7.937629,1.2767286,0.024607146469801222,3490.75439453125,,nan,nan,nan,7.994999885559082,7.989999771118164,7.708000183105469,7.117000102996826,nan,nan,nan,1.0026455813706368,0.805
817,5887335393220777600,226.7933663606236,-55.72219476045956,-3.6845018484574688,-2.3699203649423146,0.39124313711338726,14.286813,14.63735,2.2185383,6.1622458,1.2533265,2.599583745202871,2260.7666015625,,nan,nan,nan,10.984999656677246,10.756999969482422,9.920999526977539,8.991000175476074,nan,nan,nan,1.0141608967566151,0.805
818,2166005681591454336,317.8788152754149,49.694399073610725,-3.330778989937307,-4.471532176147291,0.22515282529910938,7.4388804,15.647456,2.9032993,1.4274282,1.0535406,2.4098431742155455,3777.12744140625,,nan,nan,nan,9.02400016784668,8.440999984741211,7.658999919891357,7.065000057220459,nan,nan,nan,1.164008076498556,0.805
819,4305878097783575552,286.8858473663457,6.287077057899908,-1.5608734767739112,-3.962814686682635,0.235647568268115,9.051538,14.497997,3.0995493,3.9958127,1.180315,1.3593120963258052,3373.791748046875,Gaia DR3 4305878097783575552,14.503899574279785,nan,nan,8.506999969482422,7.913000106811523,6.672999858856201,5.517000198364258,nan,nan,nan,1.1820909017127592,0.805
820,2168555895731019904,314.6985542584312,48.664421335662404,-4.43954831066696,-5.688703280852572,0.24857241483620374,18.762598,12.968296,1.4259825,5.307088,1.2098619,-0.05443929182973761,3804.72021484375,,nan,nan,nan,9.515999794006348,9.100000381469727,8.199000358581543,7.223999977111816,nan,nan,nan,1.280662244894974,0.805
821,4066164252020444672,271.69563577490845,-23.62991556641822,0.439933528674769,-2.837067096416593,0.365913169258092,20.791656,12.874465,1.3454409,-2.2435172,0.8994741,0.69135518909588,2590.705078125,Ve 2-55,12.874500274658203,11.149999618530273,10.5,nan,nan,nan,nan,nan,nan,nan,1.0895699155784844,0.805
822,4093909500235330688,272.68076090085685,-20.941009377976833,0.3495644926788382,-1.0993715430715068,0.31713046823370766,19.19615,13.257829,1.4685869,-2.1797996,0.89914465,0.7640185563123616,2783.49853515625,,nan,nan,nan,10.4350004196167,10.251999855041504,7.828000068664551,5.369999885559082,nan,nan,nan,1.0617242710166246,0.805
823,5969735470334025728,253.5968959711227,-40.43469096438912,-2.2875787979652484,-2.8659802588624412,0.28567120454528994,19.027718,11.964933,1.746356,-3.2104495,0.88423884,-0.7557342745476987,3337.241455078125,WRAY 15-1557,11.964900016784668,9.819000244140625,8.991999626159668,8.315999984741211,7.98799991607666,7.190999984741211,6.377999782562256,nan,nan,nan,1.2823572252030715,0.805
824,5526104213819648000,127.68859453159037,-43.449775446994494,-2.784242430254628,3.736882653108965,0.13336213534318395,5.5529037,15.359995,1.5377035,-1.3235487,0.95051736,0.985157591464251,5904.4306640625,,nan,nan,nan,12.211999893188477,11.946999549865723,10.409000396728516,8.77400016784668,nan,nan,nan,1.123122508561603,0.805
825,2027965673245778304,297.2512286128642,27.131779846193268,-2.6758717159550267,-5.565665279401813,0.22329889245048762,7.285617,15.422642,2.80964,3.1844256,1.0981781,2.167074599157502,3888.366943359375,IRAS 19469+2700,15.422599792480469,11.619000434875488,9.055000305175781,6.980000019073486,5.797999858856201,3.6579999923706055,2.0239999294281006,nan,nan,nan,1.245169637432135,0.805
826,4153412355116242688,277.17747466546336,-11.28289709359038,-0.851496001860132,-2.366277149928122,0.35118448515218553,17.099268,14.018958,2.468831,1.9093223,1.0964607,1.746634697359049,2515.205322265625,,nan,nan,nan,9.024999618530273,8.789999961853027,8.17300033569336,6.085999965667725,1.0420000366023752e-12,nan,nan,1.0209672130681624,0.805
827,518990967445248256,29.577032913394262,67.22318460660581,-1.1979575137021086,0.3002206665717444,0.1332721013963377,10.133796,13.687518,1.815712,2.8185918,1.0928953,-0.6887856521626645,6048.86083984375,IGR J01583+6713,13.6875,11.480999946594238,10.60099983215332,10.098999977111816,9.71500015258789,8.845000267028809,8.385000228881836,nan,nan,nan,1.3019143630728565,0.805
828,5308291097827904768,148.42907270538794,-54.25763318978951,-4.2439524918952545,2.968840485190494,0.09668598827169593,5.0029097,14.978061,1.0075064,0.7918254,1.0271854,-0.09512157410039634,7252.5830078125,,nan,nan,nan,12.730999946594238,12.380999565124512,11.956999778747559,9.092000007629395,nan,nan,nan,1.178795931886568,0.805
829,5312468550484040832,142.716491335495,-52.01422396071615,-4.524341826496834,3.698747733607556,0.13981161239049336,6.947907,14.905404,1.4238987,-0.13419709,0.99375075,0.6331203122955316,5857.08740234375,,nan,nan,nan,11.720999717712402,11.388999938964844,10.206999778747559,8.595999717712402,nan,nan,nan,1.2191168983143232,0.805
830,5337155541487623680,166.9894203718811,-61.75132530383747,-6.797169931614626,2.3926455284683574,0.11816824764752548,9.906606,13.084475,1.2074156,-0.12808098,0.9942218,-1.5530214599358523,6552.42626953125,,nan,nan,nan,10.397000312805176,10.159000396728516,8.027000427246094,5.263999938964844,nan,nan,nan,1.111846358504378,0.805
831,5527820791988286080,127.02413307270498,-40.37286798746498,-2.754147999302906,3.380227478813072,0.13479439695271603,6.61295,14.976392,1.7926083,1.7842209,1.0628898,0.6247509927934587,5913.3232421875,,nan,nan,nan,11.133000373840332,10.798999786376953,9.824000358581543,8.70199966430664,nan,nan,nan,1.2220075970963227,0.805
832,2067629829326510336,306.8279281134584,40.980309705606324,-2.7649650588430923,-5.12705736619821,0.5290699219197753,47.72779,12.507744,1.8185453,3.6945214,1.1365972,1.1253091965438742,1866.4586181640625,[D75b] Em* 20-094,12.507699966430664,9.85099983215332,8.927000045776367,8.687000274658203,8.277000427246094,7.204999923706055,6.0279998779296875,nan,nan,nan,1.2477533532485128,0.805
833,5258784281093855488,153.82872379957405,-57.043269664086935,-5.541129283299105,3.5812497741906064,0.15625594964905257,8.884608,14.436081,2.7047062,2.0775335,1.0766196,0.4052637459156543,4837.197265625,UCAC4 165-042925,14.436100006103516,11.166000366210938,9.845999717712402,9.295000076293945,8.876999855041504,7.914999961853027,6.486999988555908,nan,nan,nan,1.2102759236336664,0.805
834,1825594270310950400,293.34589325443505,19.98003075496963,-2.3811811367821036,-5.261462333234277,0.1537409839209546,8.475771,14.332169,1.867034,-1.0235615,0.9658786,0.26611685993425027,5314.9912109375,,nan,nan,nan,10.48799991607666,10.22599983215332,9.366000175476074,6.840000152587891,nan,nan,nan,1.2486151909387522,0.805
835,5595060085557056384,116.99070544486071,-32.252871252941524,-2.1698599612871807,3.170827634063889,0.30823463581233806,29.510866,12.487131,1.2602882,3.1734214,1.1056789,-0.06846169086756149,3129.281982421875,WRAY 15-90,12.487099647521973,10.788000106811523,10.190999984741211,9.722999572753906,9.411999702453613,8.411999702453613,7.413000106811523,nan,nan,nan,1.3054978081820745,0.805
836,5587732630829968512,116.61209472019188,-35.11776425409247,-0.9407729298903611,1.763891825862188,0.10011095592845098,8.987259,13.165845,1.1575451,1.6710538,1.0588825,-1.8317470410151948,7398.98193359375,,nan,nan,nan,10.501999855041504,10.182999610900879,9.350000381469727,8.557000160217285,nan,nan,nan,1.260795453618043,0.805
837,2061022146706752256,305.5793338440439,38.030081253456636,-0.8996253860412824,-4.859575183599647,0.47980282381489725,35.342613,10.968132,1.9221172,2.847666,1.1007321,-0.6265539828519628,1967.5262451171875,EM* AS  411,10.968099594116211,9.51099967956543,8.802000045776367,6.968999862670898,6.65500020980835,6.110000133514404,5.294000148773193,nan,nan,nan,1.0718693590079225,0.805
838,4064289859576145664,269.0399055663623,-26.160234841922478,0.12575691091316804,-1.1060100114753344,0.411697085996501,21.145845,12.838553,1.4671831,-3.3538678,0.84801483,0.9114423939492262,2327.543212890625,[KW2003] 103,12.838600158691406,10.977999687194824,10.343999862670898,nan,nan,nan,nan,nan,nan,nan,1.2221763721288497,0.805
839,5619588059670061824,111.61677340698881,-22.087149378901657,-1.1490776196617445,1.9133758569590276,0.21602636208712134,16.243662,11.74894,1.0999346,-1.4713194,0.95298976,-1.578525771541095,4045.459716796875,[M81] I-103,11.748900413513184,11.029999732971191,10.760000228881836,9.41100025177002,9.053999900817871,8.12600040435791,6.942999839782715,nan,nan,nan,1.2063262765122835,0.805
840,5525080568489534080,130.03478930724407,-42.291392856984636,-4.566939444108867,3.9292228596157743,0.38884655459487666,30.32849,13.807819,2.1572256,1.4079612,1.0488018,1.7567106424959533,2347.486083984375,,nan,nan,nan,8.048999786376953,7.441999912261963,6.625,5.892000198364258,nan,nan,nan,1.2854375046231155,0.805
841,6426947387671107712,295.60577305577766,-68.1265135664109,0.541738677158484,-6.848474853799251,0.28507910387402097,6.6320314,9.9245,2.7695198,-1.5273116,0.95746785,-2.8006726098414028,3237.588623046875,V* V399 Pav,9.924500465393066,6.681000232696533,5.446000099182129,5.334000110626221,5.2870001792907715,5.078999996185303,4.638999938964844,nan,nan,nan,1.2327705073638482,0.805
842,2021892623860848384,294.75783586475615,25.935212690640004,-2.716106913491533,-5.423003601278609,0.15875844567839026,6.175964,15.378242,2.1577044,1.6375357,1.0463902,1.3819257305209263,5191.77099609375,,nan,nan,nan,11.220999717712402,10.894000053405762,9.892999649047852,8.866000175476074,nan,nan,nan,1.065191253391414,0.805
843,5309034917425871872,143.4011119261288,-53.781426543204795,-4.300945209737379,3.2579605112832466,0.22307027437273208,12.4365015,14.601906,2.337533,2.5897963,1.1011318,1.3441143300223466,3818.80810546875,,nan,nan,nan,10.052000045776367,9.677000045776367,8.835000038146973,7.769999980926514,nan,nan,nan,1.1306958302548384,0.805
844,2165387206303356288,315.79189747913017,47.405243380674655,-2.6499494687799694,-3.7706468633356,0.18472590420897508,15.168565,13.876466,1.989563,0.8844186,1.0297647,0.2091048026758351,4580.44287109375,,nan,nan,nan,9.98799991607666,9.668000221252441,8.878999710083008,8.338000297546387,nan,nan,nan,1.1869961301661716,0.805
845,4322074178953725824,293.0140974912178,16.74502392706918,-2.693683182445424,-5.427498056803441,0.25050982053451054,13.691949,13.946066,2.5343742,3.2436688,1.1284207,0.9401896818769302,3426.353515625,[KSF2015] 1704-2C5,13.946100234985352,10.958999633789062,9.890999794006348,9.133000373840332,8.814000129699707,7.78000020980835,4.7220001220703125,nan,nan,nan,1.090838533867128,0.805
846,2164859062765132416,318.9991719881302,48.10555027176188,-3.5968859165147875,-5.923884734933392,0.23858372740285344,21.869904,12.613065,1.8962116,1.2557807,1.0444322,-0.4987311375689387,4077.88720703125,EM* GGR   11,12.613100051879883,10.210000038146973,9.152000427246094,8.562999725341797,8.13700008392334,7.169000148773193,6.1570000648498535,nan,nan,nan,1.3285771849027952,0.805
847,186089083124666496,73.79433306415785,35.56862288261898,1.1782499232082915,-1.3632292720118415,0.596847006018622,27.16632,9.813301,1.0567579,6.7009625,1.2417319,-1.307383815358147,1569.640380859375,HD 280259,9.813300132751465,8.387999534606934,7.861999988555908,7.456999778747559,7.172999858856201,6.328999996185303,5.124000072479248,nan,nan,nan,1.231403340872259,0.8
848,431341435235181056,3.288094556761627,63.15563061280554,-2.0581221521741564,-0.7080442190996306,0.2274960477130338,21.575485,12.023728,1.7087736,1.9348863,1.0631114,-1.19140234901246,4141.701171875,EM* GGR  176,12.023699760437012,9.78499984741211,9.00100040435791,8.651000022888184,8.395999908447266,7.960000038146973,7.264999866485596,nan,nan,nan,1.189969553188448,0.8
849,5934642190283566336,244.27688039113937,-52.37061114413185,-3.2585617019950557,-2.8792631252886443,0.1713981709513059,7.2960963,14.657107,1.492176,-0.07970366,0.9964376,0.8271382687428073,4643.08056640625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0646905192206966,0.8
850,5972257406405588480,259.1031496582267,-39.362032591507116,-0.7897613652668054,-2.5446801284364793,0.46571737121096346,30.263243,12.392909,1.7785435,-1.3041495,0.9554095,0.7335212368638651,2109.028564453125,Cl* NGC 6318    PCA    2707,12.392900466918945,nan,nan,8.763999938964844,8.531000137329102,7.9070000648498535,6.913000106811523,nan,nan,nan,1.186734236323672,0.8
851,5883194288821318144,229.87338355458132,-57.37367756621135,-2.4158951928230867,-2.3763581690511604,0.4343309647552372,24.692842,13.843504,2.2544537,1.0841806,1.0433178,2.0326079151275636,2083.3994140625,WRAY 16-174,13.843500137329102,10.524999618530273,8.008000373840332,6.297999858856201,5.210000038146973,2.4619998931884766,0.5839999914169312,nan,nan,nan,1.3191351638802469,0.8
852,5526527628875709184,128.48742269757963,-42.561750447146416,-3.2101720179599087,3.8313320108097084,0.1089340014858031,6.385634,14.59581,1.593091,1.2287041,1.0428562,-0.21837277889106232,6868.1904296875,ESO-HA   12,14.595800399780273,12.418000221252441,11.545000076293945,10.954000473022461,10.5,9.340999603271484,7.5929999351501465,nan,nan,nan,1.2835660702369143,0.8
853,5534403705544778880,121.30819596007618,-41.10907625077639,-1.3458223681460286,2.287186699515393,0.08161475184773839,5.9523067,12.947412,1.2011614,1.7149962,1.0609262,-2.49374514044289,9847.322265625,,nan,nan,nan,10.08899974822998,9.756999969482422,9.01099967956543,7.9679999351501465,nan,nan,nan,1.1206141592905987,0.8
854,5965853094772457344,257.85507311206044,-41.2672054674721,-0.7222716568391367,-2.7155138721093195,0.4016133057326952,26.180498,13.064163,1.9113321,-1.2933363,0.9595715,1.0832036723002147,2266.750732421875,Gaia DR3 5965853094772457344,13.064200401306152,nan,nan,9.27299976348877,8.954999923706055,8.26200008392334,7.867000102996826,nan,nan,nan,1.2170676211789904,0.8
855,2061430134240761728,305.76505505975086,39.49717387949478,-2.953081858474125,-5.883091071267937,0.5661646537971096,47.53511,9.716651,1.8541737,1.9347169,1.0669997,-1.5186352749006495,1681.1656494140625,EM* MWC  342,9.716650009155273,6.979000091552734,4.678999900817871,2.0999999046325684,0.2460000067949295,-0.2409999966621399,-1.8170000314712524,nan,nan,nan,1.3179849695957375,0.8
856,2178435179513364352,323.7790791280574,57.58434315554097,-2.5033551239236806,-2.47321992111025,0.13961914922649965,10.359365,11.708218,1.1317558,3.7483654,1.1388311,-2.567057442690885,5758.43701171875,EM* GGR   31,11.708200454711914,10.187999725341797,9.579000473022461,9.263999938964844,8.993000030517578,8.248000144958496,7.826000213623047,nan,nan,nan,1.2551547732283248,0.8
857,2167366464672809216,310.4735539280071,46.822147669013106,-2.4434401466996025,-3.907396946618488,0.11013793537165015,9.3274145,13.291806,2.6405277,1.9558465,1.0747097,-1.4985091239628439,6490.11083984375,EM* UHA    5,13.291799545288086,9.854999542236328,7.5269999504089355,6.177000045776367,5.236999988555908,4.294000148773193,3.8310000896453857,nan,nan,nan,1.334759073955843,0.8
858,3374549555292845056,91.96146923092608,19.57157447414517,-0.624988998905796,-0.3515187113175034,0.4828623186189648,25.288374,12.633031,1.9649763,0.6150679,1.0297244,1.0521474686958925,2045.2520751953125,2MASS J06075075+1934177,12.633000373840332,10.215999603271484,9.26200008392334,8.54699993133545,8.147000312805176,7.334000110626221,5.854000091552734,nan,nan,nan,1.2921488599695072,0.8
859,4155931237480293248,277.05673964789224,-9.577428208787515,-0.0054149154417084695,-0.7509128971727057,0.4186224117313911,13.911349,14.797489,2.8473387,3.631266,1.1724714,2.9066015432096,2086.317626953125,,nan,nan,nan,9.371000289916992,9.104000091552734,9.053999900817871,7.196000099182129,nan,nan,nan,1.0927799880677134,0.8
860,5522121061152034048,131.28008473719134,-45.52737937957669,-3.0915293215189625,3.5807332398276652,0.11368527467598248,7.4223228,14.488209,2.0728712,0.94951683,1.0324419,-0.23327015212064595,6726.150390625,,nan,nan,nan,10.234000205993652,9.85099983215332,8.961999893188477,8.10099983215332,nan,nan,nan,1.2687037303849524,0.8
861,2174463331192055296,324.0416708684156,54.64769620990871,-2.410875807064521,-2.352149519754536,0.12416238873160947,7.804079,14.235296,2.4359064,1.572292,1.0607911,-0.29475345418019216,6250.8046875,,nan,nan,nan,9.58899974822998,9.1899995803833,8.303999900817871,6.697999954223633,nan,nan,nan,1.0895654716575691,0.8
862,4322610671901914368,291.796920088665,17.513982671625527,-2.317032016937771,-4.921809439903488,0.24695952259825774,7.236595,15.729645,2.6213112,-0.57765675,0.9775656,2.6927736600538488,3537.61181640625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0863095988087517,0.8
863,515102613299474048,35.01579714945259,63.62350933538827,-1.0023721884026195,0.16598051717737192,0.17051750601256913,13.361669,13.067474,1.2193356,5.576921,1.1561093,-0.773680774592826,4958.83935546875,EM* VES  734,13.067500114440918,11.42199993133545,10.805000305175781,10.454999923706055,10.170999526977539,9.187999725341797,8.138999938964844,nan,nan,nan,1.1322178744188716,0.8
864,3398886008223257984,87.46274707968104,19.304913460161313,0.02256104341074705,-0.6385866064379943,0.1447870870547173,6.3469253,14.102748,1.0662403,2.4310713,1.1034262,-0.09360292928397485,5239.4541015625,,nan,nan,nan,11.744000434875488,11.432000160217285,10.734999656677246,8.37600040435791,nan,nan,nan,1.1883483959372103,0.8
865,3425142311534938112,93.63944405415444,22.994496911952737,0.002181259011816688,-0.8663568762447984,0.187943816562976,11.684736,13.794949,1.5394735,0.6820698,1.031789,0.16508878687557882,4373.1513671875,UCAC2  39818397,13.81190013885498,11.75,10.77299976348877,10.282999992370605,9.904999732971191,9.020999908447266,8.581999778747559,nan,nan,nan,1.2972650111605069,0.8
866,5601373442660390912,116.58817382496082,-28.260975330949574,-1.9747344339781794,3.4021300081591788,0.16555825255929751,12.249221,12.928367,1.0321331,-0.023414124,0.9986274,-0.9768791697053523,5529.15673828125,ALS 15458,nan,nan,nan,10.64799976348877,10.326000213623047,9.25,8.243000030517578,nan,nan,nan,1.3036445617820256,0.8
867,6054615538950692224,185.0399832882554,-62.80694763096581,-6.97802163988478,0.6281607347705755,0.24868241724451975,21.770992,12.534337,1.3263617,-1.1042014,0.9621302,-0.48743755549376644,3887.5458984375,WRAY 15-960,12.534299850463867,nan,nan,8.909000396728516,8.567000389099121,7.604000091552734,6.763000011444092,nan,nan,nan,1.3298322670935303,0.8
868,427576539924828416,11.359675859501287,61.64813313205402,-2.398489291513623,-0.487430856051253,0.2909291533925448,21.144411,13.488526,2.204051,2.6614916,1.0919647,0.8074625600759653,3053.878662109375,EM* LkHA  205,13.500200271606445,10.770000457763672,9.673999786376953,9.133000373840332,8.746000289916992,7.843999862670898,6.388000011444092,nan,nan,nan,1.1761915476554046,0.8
869,2163906404660991232,315.2542865375378,47.57242593472717,-2.484434128164509,-2.9290070299290534,0.28227422088435816,20.612474,12.97746,1.4664698,2.8124523,1.0988452,0.23081599435401756,3360.3974609375,,nan,nan,nan,10.510000228881836,10.218999862670898,9.331999778747559,7.603000164031982,nan,nan,nan,1.134004057351961,0.8
870,2056197867641929600,305.54250633992274,33.84293685147311,-2.82931842370626,-5.323815773434539,0.2271071703248167,15.652212,14.014332,2.8455257,5.2056737,1.1678392,0.7954860484645572,3682.357666015625,,nan,nan,nan,8.496000289916992,8.152000427246094,7.340000152587891,6.47599983215332,nan,nan,nan,1.1455200251776954,0.8
871,5350421806409398144,162.16135916307323,-59.53935227003913,-4.91454018844741,2.261162815035895,0.12241912235723862,6.5748453,14.79779,2.0397406,-0.20125164,0.9921481,0.2370358818993168,6050.7509765625,,nan,nan,nan,10.38599967956543,10.038000106811523,8.510000228881836,7.999000072479248,nan,nan,nan,1.258858946320772,0.8
872,2076129535245437184,300.0958712564547,44.399748770197625,-2.8916390699976153,-4.549462312045392,0.08406334852881275,5.631845,12.619182,2.6437368,5.6012697,1.2086954,-2.7577849398099517,10096.5576171875,V* V758 Cyg,12.619199752807617,9.503000259399414,8.156000137329102,7.9070000648498535,8.019000053405762,7.785999774932861,7.584000110626221,nan,nan,nan,1.3243081407301065,0.8
873,3436719619218915456,93.32802687140762,29.356273230034542,0.5873538471482812,0.5093753466404329,0.20792114874466425,13.094864,13.372391,1.4037056,0.9815167,1.0498891,-0.03811592325226343,4046.927734375,UCAC4 597-028445,13.372400283813477,11.541000366210938,10.817999839782715,10.39900016784668,10.034000396728516,9.210000038146973,8.010000228881836,nan,nan,nan,1.2847347432550476,0.8
874,524214502374629120,14.079398779125409,64.343708186775,-1.352487091785091,-0.43067727747221207,0.1830912980701777,16.312979,12.039385,1.6264534,1.2550504,1.0397489,-1.6472766394647316,5050.7822265625,ZTF J005619.05+642037.3,12.039400100708008,10.1850004196167,9.628999710083008,8.765999794006348,8.456999778747559,7.945000171661377,7.197000026702881,nan,nan,nan,1.221623101217846,0.8
875,448735228150591616,55.62970384217511,56.78105822707171,-0.1716001408222239,-0.3670738574269605,0.12757078793001858,7.306319,13.68207,1.477478,4.7158256,1.143942,-0.7891740319683365,6052.248046875,Gaia DR3 448735228150591616,13.682100296020508,nan,nan,10.699000358581543,10.45199966430664,9.72599983215332,8.576000213623047,nan,nan,nan,1.0880739322371609,0.8
876,2171060514504933760,321.4453354507249,49.52443737354747,-2.7380980823159065,-3.4468047325831517,0.1461007605099473,12.210924,13.340982,1.8344717,1.9483283,1.0744152,-0.8357551798266947,5659.44287109375,,nan,nan,nan,9.6850004196167,9.38700008392334,8.649999618530273,7.770999908447266,nan,nan,nan,1.0842821444409732,0.8
877,5259275178671322752,150.7989617239249,-57.373862864150105,-4.743050863129635,2.880472194623974,0.24245407161865665,7.228993,15.660023,3.4753733,0.41822708,1.0150748,2.5831701444788493,3430.8984375,,nan,nan,nan,9.161999702453613,8.654999732971191,7.736999988555908,6.65500020980835,nan,nan,nan,1.023653979935393,0.8
878,2173623029435133824,327.5232407986569,53.36882553331547,-2.9381972600982755,-2.6121372172527524,0.14580376158668829,11.928782,13.623557,1.7544804,1.3616766,1.0482204,-0.5575992668594516,5661.84423828125,,nan,nan,nan,10.177000045776367,9.850000381469727,8.942000389099121,7.331999778747559,nan,nan,nan,1.2261563745077073,0.8
879,513929571833963776,34.66659907280536,62.756866233919325,-1.572889927044098,0.7089347521387352,0.14072300827547585,9.022497,13.146278,1.3549986,10.498627,1.2504476,-1.1118960657304093,5748.58154296875,EM* VES  730,13.146300315856934,11.727999687194824,11.32800006866455,10.76200008392334,10.40999984741211,9.3149995803833,8.45300006866455,nan,nan,nan,1.1139410635879883,0.795
880,4258472104216576256,280.86842975778274,-3.7714056113216143,-0.5314366142927417,-2.057625100108431,0.46496159036361595,25.639421,10.548321,1.4825077,2.8077276,1.1377668,-1.114593839287764,1985.4334716796875,EM* MWC  953,10.548299789428711,8.515000343322754,7.767000198364258,7.179999828338623,7.098999977111816,6.321000099182129,2.7230000495910645,nan,nan,nan,1.205207896966115,0.795
881,5335939447244859008,172.54725394742877,-60.904869503504244,-5.720509420273736,1.2218989803436486,0.08676129778787084,5.384538,13.904862,1.4373941,1.6414031,1.057175,-1.4035073979825476,8042.68212890625,,nan,nan,nan,10.739999771118164,10.472000122070312,9.529999732971191,8.359000205993652,nan,nan,nan,1.1181797310027093,0.795
882,5527765129212329216,127.03980701896727,-40.726597666002135,-2.750497757925109,3.5674366061853084,0.1288062308223226,7.2859035,14.658387,2.281619,3.0387087,1.10471,0.2080715437613172,5887.46484375,,nan,nan,nan,10.256999969482422,9.895000457763672,9.031999588012695,7.968999862670898,nan,nan,nan,1.306440552245113,0.795
883,2162604028829317120,315.71738908044165,44.814532481891895,-2.8852170475750523,-3.852901301207047,0.09320217884686438,8.913813,12.11653,1.2809963,-2.9099422,0.89534265,-3.0363392553432504,8719.21875,EM* VES  355,12.116499900817871,10.411999702453613,9.656000137329102,9.229000091552734,8.875,8.043000221252441,7.388999938964844,nan,nan,nan,1.3150192131792195,0.795
884,5865027882884783104,203.1357987134675,-63.597112765030126,-6.925156495398398,-1.7983166862631808,0.13934073553718856,6.197893,15.062777,1.3657818,-1.9514598,0.93706864,0.7831670591144508,5745.53369140625,,nan,nan,nan,11.52299976348877,11.36400032043457,11.409000396728516,8.680999755859375,nan,nan,nan,1.1210852497179375,0.795
885,5598729636897244928,117.98249125538143,-29.890342098210063,-2.22847452665619,3.2757701062449756,0.18757358195742901,14.599221,13.560833,1.0077448,-0.36797336,0.9872729,-0.07330866320472751,4478.1865234375,[O92] 145,13.560799598693848,12.27400016784668,11.781000137329102,11.46399974822998,11.182999610900879,10.28600025177002,8.697999954223633,nan,nan,nan,1.230197210356046,0.795
886,5255330538963954432,158.14394676183022,-58.818016257184986,-6.914579224876108,2.950529792872273,0.4049350885343764,28.618366,12.235715,2.3097715,5.2109547,1.186526,0.27264196736803115,2523.838134765625,THA 35-II-58,12.235699653625488,9.48799991607666,8.498000144958496,8.020000457763672,7.738999843597412,6.848999977111816,5.548999786376953,nan,nan,nan,1.0842077974666307,0.795
887,2067525414382369920,305.38210112084266,40.25496183359694,-3.3030657905229353,-6.281219597822869,0.6123294302863861,54.093426,12.405315,2.0105639,2.7668529,1.1015233,1.3402410659698347,1622.142822265625,EM* AS  408,12.40530014038086,10.119999885559082,9.095999717712402,8.406999588012695,8.053000450134277,7.126999855041504,5.632999897003174,nan,nan,nan,1.2482011366662387,0.795
888,5331279240228722432,134.36540001268867,-45.62827487783571,-4.10320563045237,4.437704210606594,0.23488536738468507,9.760075,15.40533,2.5681581,0.48003924,1.0163978,2.2596095165246126,3532.52197265625,,nan,nan,nan,9.069000244140625,8.430000305175781,7.646999835968018,7.27400016784668,nan,nan,nan,1.1821649708518247,0.795
889,5523602515627837824,128.88727280412255,-42.69551622513887,-3.225478951750163,3.7754365044434195,0.13269470592442914,6.187173,15.060352,1.9578056,1.096801,1.0390582,0.6746203069932974,6005.7568359375,ESO-HA   36,15.060400009155273,12.407999992370605,11.336999893188477,10.895000457763672,10.515999794006348,10.107000350952148,9.0649995803833,nan,nan,nan,1.274448191047993,0.795
890,2165857281880100992,319.92389937516595,49.762156747714386,-2.8027946672883655,-3.275761098826549,0.21068501736041223,7.155867,15.693553,2.7545128,-0.004093687,0.9988872,2.3117212324802026,4009.0986328125,2MASS J21194174+4945438,15.693599700927734,11.847000122070312,10.678999900817871,9.925999641418457,9.567999839782715,8.762999534606934,7.85699987411499,nan,nan,nan,1.1189112689069145,0.795
891,1826135745418001792,295.60531060905134,21.542534959031222,-2.3757660489240884,-5.55978175436925,0.27788476473731333,13.572631,14.440584,2.2367,1.2749567,1.0476737,1.6599078671138479,3206.724365234375,,nan,nan,nan,10.291000366210938,10.03600025177002,9.579000473022461,7.980000019073486,nan,nan,nan,1.1696657643691004,0.795
892,5335802631121123968,174.5208824943543,-60.8457858675152,-4.832097348381208,1.4772563466017332,0.0855262868176703,6.1734586,13.851814,1.4942474,0.19312248,1.005937,-1.487687643750558,7945.39697265625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1930689142949162,0.795
893,5934782377990292864,244.7410143095536,-51.64541997008351,-3.433723292195695,-4.399624782321904,0.19678000991431294,9.006342,14.120714,1.5201683,-2.113342,0.9246525,0.5906190781989054,4144.1845703125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.022898338396255,0.795
894,2034541474337144960,297.0377005785048,31.921597415223346,-2.058948975157135,-5.148766242054354,0.09639515916647999,8.049131,13.242011,1.1222477,2.409729,1.0818247,-1.8377128058813277,7773.986328125,,nan,nan,nan,10.687999725341797,10.395999908447266,9.572999954223633,8.725000381469727,nan,nan,nan,1.2581815355560875,0.795
895,5877923058289187840,223.72170481228733,-60.750619356814916,-5.318390934560323,-3.6469785152382896,0.22091497306397984,10.345889,14.522886,2.035777,5.091195,1.1397332,1.2440120375554322,3967.27294921875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0457208997744938,0.795
896,2165895764787791104,319.0440116235904,49.80348415182939,-3.1997035958195377,-3.8128240703633214,0.2150118991583003,9.064042,14.767881,2.553606,5.208927,1.2074207,1.4301938696569287,3925.071533203125,,nan,nan,nan,10.093999862670898,9.699999809265137,8.848999977111816,7.890999794006348,nan,nan,nan,1.2025423253951881,0.795
897,5329791875890011904,131.46861242476353,-46.44635843353676,-3.039811869616631,4.056585844033032,0.14348811084106464,12.819002,13.596579,1.2175713,-0.17351598,0.9931909,-0.6193418133532305,5578.265625,,nan,nan,nan,10.741000175476074,10.439000129699707,9.689000129699707,9.050999641418457,nan,nan,nan,1.1832178314285884,0.795
898,2026979583095390336,297.0450566089231,25.858589319924647,-2.8527641330877573,-5.442730429094553,0.14350106792695724,5.2949595,15.393169,1.7854061,0.97319543,1.0278475,1.177445068463122,5557.70849609375,,nan,nan,nan,11.75100040435791,11.508000373840332,10.920999526977539,8.562000274658203,nan,nan,nan,1.1742631057332165,0.795
899,3328159338652489728,98.38339896803623,11.951771630877577,-0.2678216834761393,-0.18251581495833877,0.13244944628887154,8.049561,12.988077,1.1974831,0.41572642,1.0180237,-1.4016721010608393,6103.1181640625,HBHA 1216-04,12.988100051879883,11.371000289916992,10.418000221252441,9.814000129699707,9.406999588012695,8.397000312805176,7.909999847412109,nan,nan,nan,1.3377721718450264,0.795
900,2175854969308682496,320.7706731863051,53.45310428146627,-2.3228436196762634,-2.435649460341827,0.1377702798252061,6.2956886,15.273001,2.837741,-0.14763367,0.9937364,0.9687784196795519,5550.53759765625,,nan,nan,nan,9.741999626159668,9.265000343322754,8.229000091552734,7.085999965667725,nan,nan,nan,1.318321520210577,0.795
901,5254537962876913152,158.38041425227527,-59.42052089347059,-6.888854644562869,3.5428139103290737,0.11191095458372267,5.148592,15.282061,1.544425,0.10700975,1.0029811,0.5264236242828204,7160.845703125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1579550689168154,0.795
902,5258809123178856064,152.94357533615977,-57.806049257707066,-4.935525819935976,3.373460087791443,0.31195288566117607,28.159712,12.444428,1.2676668,2.32798,1.083949,-0.08512651937161309,3083.2255859375,GSC 08607-00332,12.4443998336792,10.859000205993652,10.472000122070312,9.416000366210938,9.079000473022461,7.997000217437744,6.426000118255615,nan,nan,nan,1.2150998324804199,0.795
903,4319803962312282752,290.39189371772096,14.091759258036202,-1.5041984283101386,-2.779293569631169,0.28751505253759496,7.680459,15.629185,2.7809162,0.97521096,1.0372318,2.922487656078868,3040.951171875,,nan,nan,nan,10.79699993133545,10.538000106811523,10.300000190734863,7.2829999923706055,nan,nan,nan,1.0012867398817404,0.795
904,2174448693943168000,323.6314483893,54.269951258294675,-2.6326919202902173,-2.8548316640888567,0.15854955729032083,6.455778,15.127388,2.5944529,-0.7341837,0.9699916,1.1282131690228603,5123.23486328125,,nan,nan,nan,10.019000053405762,9.574999809265137,8.70199966430664,7.811999797821045,nan,nan,nan,1.210769592945718,0.795
905,5862722619281236352,193.1442707544171,-63.81735938084952,-6.374390927254215,-0.3210984399821776,0.13389513093254074,6.202725,15.137109,2.108941,0.041441884,1.0006441,0.7709327241669648,5667.54541015625,2MASS J12523464-6349025,15.137100219726562,12.475000381469727,11.529000282287598,11.029999732971191,10.784000396728516,10.939000129699707,8.685999870300293,nan,nan,nan,1.0690334750792523,0.795
906,2034188767288545152,300.3361684351427,33.034331615814494,-3.172936091017405,-5.356696637392347,0.2104966978076536,15.346537,12.833195,1.4120607,2.8896222,1.1042111,-0.5505788314437936,4464.3974609375,EM* VES  103,12.833200454711914,10.89900016784668,10.125,9.678999900817871,9.369999885559082,7.919000148773193,5.683000087738037,nan,nan,nan,1.2386581484082977,0.795
907,5523662954407951360,129.36866342927223,-41.95122609912597,-3.0982291968269893,3.8825597751741214,0.17023927465534142,9.166953,14.784214,2.1634111,1.0379664,1.0363921,0.9395128207985337,4785.04150390625,ESO-HA   60,14.784199714660645,11.987000465393066,11.026000022888184,10.508000373840332,10.154000282287598,9.342000007629395,8.675000190734863,nan,nan,nan,1.072029623223966,0.795
908,2019821178322908800,292.2280438981319,24.050780691958025,-2.4667517739292464,-5.164209278802589,0.08814425649304827,5.577965,14.077138,1.6729765,0.84555143,1.0208063,-1.1968919589433398,8357.1552734375,,nan,nan,nan,11.005999565124512,10.710000038146973,9.937999725341797,8.02299976348877,nan,nan,nan,1.2422248172687596,0.795
909,251808645465141760,60.418302185423926,52.60780647176214,-0.43586134527624165,0.3632842504931172,0.19162703638220138,8.790013,14.357101,1.6838741,1.6484092,1.0574249,0.769385355667584,4449.998046875,UCAC4 714-029545,14.357099533081055,12.147000312805176,11.388999938964844,10.95199966430664,10.666999816894531,10.12399959564209,8.105999946594238,nan,nan,nan,1.1516166488557802,0.795
910,205486770341061248,75.81518317599279,43.69541492762499,0.503798556844661,-0.273089448391913,0.14758551409917067,6.035608,14.702679,1.7667141,-0.07683812,0.9962954,0.5478973426676497,5366.49560546875,ATO J075.8151+43.6954,14.702699661254883,12.161999702453613,11.14799976348877,11.119999885559082,10.944000244140625,10.63599967956543,8.694999694824219,nan,nan,nan,1.2267495375968773,0.795
911,2054905769681938432,302.26566418582007,32.677908656808704,-2.7328790860621375,-4.800120208284669,0.17376098297177278,5.703011,15.78948,2.4080439,2.1863103,1.06995,1.989241533022149,4695.130859375,ATO J302.2656+32.6779,15.78950023651123,12.684000015258789,11.722000122070312,11.359000205993652,11.045999526977539,10.472000122070312,7.882999897003174,nan,nan,nan,1.0304385555018392,0.79
912,273709611419174400,69.23145176195729,53.876040516320714,0.2918279775366571,-0.1862978898505686,0.22032512252145814,14.78428,10.748591,1.3236122,-0.61093193,0.9751556,-2.536088475451635,3966.312744140625,EM* MWC  473,10.748600006103516,9.838000297546387,9.484999656677246,8.192000389099121,7.934000015258789,7.165999889373779,6.4039998054504395,nan,nan,nan,1.2109664233362523,0.79
913,2069446192472722560,309.6266556139027,42.473976851258584,-2.5318060153694057,-3.226628407294104,0.61548019144828,36.284977,14.087668,3.1841393,2.7464986,1.1013004,3.0337388198989395,1507.302734375,2MASS J20383040+4228264,14.104900360107422,10.208999633789062,8.593000411987305,7.84499979019165,7.426000118255615,6.553999900817871,4.76200008392334,nan,nan,nan,1.0878109025298839,0.79
914,2055184598977738752,301.727950021254,33.347740364621835,-1.5142409188802244,-1.923846518989413,0.15753606192137498,5.515348,15.713389,2.1535435,-1.3239503,0.9563841,1.7002893206533543,5275.189453125,,nan,nan,nan,11.461999893188477,11.173999786376953,10.607999801635742,8.461000442504883,nan,nan,nan,1.1109892483175203,0.79
915,2030429953690944384,299.65506395285377,30.253551130552243,-2.726156342487068,-4.813901424520946,0.12263979947267878,5.9951262,14.798343,1.875802,-0.3894153,0.98624575,0.24149986345087981,6062.16455078125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1619458287497413,0.79
916,5527808285043066496,127.60438090967132,-40.168902915956245,-3.2102973111111623,3.959927758808925,0.18432641364560867,9.575867,14.9298115,2.331152,1.0325732,1.0347916,1.2577493441685235,4525.51904296875,2MASS J08302506-4010081,14.929800033569336,12.029999732971191,10.902000427246094,10.288999557495117,9.881999969482422,8.975000381469727,7.913000106811523,nan,nan,nan,1.1061072089714852,0.79
917,5522124016089520768,131.26736589517338,-45.5172670864849,-3.0302141858625857,3.601913561323281,0.11698109967783323,5.614529,15.188226,2.124918,-0.59500164,0.9782101,0.5288042442580547,6562.1005859375,,nan,nan,nan,10.41100025177002,10.02299976348877,9.25100040435791,8.793999671936035,nan,nan,nan,1.0923898802880652,0.79
918,5526620503247523072,128.5700907590454,-42.580029476268216,-2.818296903599398,3.871953861762386,0.13449932433644496,5.991494,15.278766,1.4340372,0.21130057,1.0066446,0.9223661916335608,5807.5888671875,ESO-HA   16,15.278800010681152,13.39799976348877,12.800000190734863,12.039999961853027,11.79800033569336,12.182999610900879,9.074000358581543,nan,nan,nan,1.130875357976861,0.79
919,5409361711322227200,144.9037641538747,-48.57318162644176,-3.663308229000645,3.2319424969649333,0.1733432255967481,11.765907,13.631753,1.2027531,-1.1459404,0.9532743,-0.17371266356599335,4864.13427734375,,nan,nan,nan,11.206999778747559,10.954000473022461,10.227999687194824,8.86299991607666,nan,nan,nan,1.0780977684964843,0.79
920,2065572441215081856,313.6392278437991,41.21244112226072,-5.080612825218035,-5.759217167496903,0.58447568681012,41.427315,13.768094,2.3023777,3.207041,1.1168737,2.6019263126313454,1604.4022216796875,HBHA 4203-57,13.768099784851074,10.788999557495117,9.668000221252441,9.267999649047852,8.88599967956543,7.714000225067139,6.24399995803833,nan,nan,nan,1.0683396860241314,0.79
921,5868296215515069568,200.6569937521113,-62.65562628105954,-6.4411066192020705,-1.0317038807237344,0.2115310976626802,5.8965487,16.082342,2.727314,-0.889441,0.97122794,2.7092132628957692,3990.9912109375,2MASS J13223770-6239205,16.082300186157227,12.529000282287598,10.888999938964844,nan,nan,nan,nan,nan,nan,nan,1.003977974759818,0.79
922,5878282461128560000,222.43944140969168,-59.49507733659498,-3.3571791718216257,-2.8197204447189654,0.32535107754643305,14.231471,14.448322,2.4974966,4.3255544,1.1511536,2.0100835433114526,2732.56689453125,,nan,nan,nan,9.857999801635742,9.442000389099121,7.36299991607666,5.184999942779541,nan,nan,nan,1.046563554766558,0.79
923,251970857790260992,59.23013548796105,52.855560439807995,-0.2105619745392693,0.29400063990778563,0.17196150988734532,7.0694947,14.673045,1.9284868,1.2118055,1.0436718,0.8502014070469812,4666.701171875,2MASS J03565522+5251200,14.67300033569336,12.027000427246094,10.892999649047852,10.395000457763672,10.017999649047852,9.343000411987305,8.753000259399414,nan,nan,nan,1.122666457515316,0.79
924,5327754893148143360,137.9475550539107,-45.17792748720368,-4.635799192868322,3.9261628773918256,0.4451120122429617,44.640144,12.2616625,1.3881788,-1.2303821,0.9553124,0.5040090569694335,2224.2216796875,GSC 08166-00012,12.261699676513672,10.375,9.673999786376953,9.284000396728516,8.994000434875488,8.156000137329102,7.09499979019165,nan,nan,nan,1.1768968060981262,0.79
925,5312080770795706112,141.90867173019873,-53.57684939250756,-3.752645978852818,3.344712058195824,0.12572968370943213,7.6036,14.6561,1.4009638,0.19135691,1.0060565,0.15328938826480254,6222.080078125,,nan,nan,nan,11.994000434875488,11.732000350952148,10.836000442504883,8.958999633789062,nan,nan,nan,1.071385877944186,0.79
926,3448727591864998912,82.40156512584873,32.216620030108885,0.12292373636913967,0.08067436471862795,0.16337581468432652,9.282337,13.341425,1.4155626,1.2155371,1.0576074,-0.5926362268223286,4911.69140625,UCAC4 612-021405,13.341400146484375,11.456999778747559,10.581000328063965,10.060999870300293,9.659000396728516,8.814000129699707,7.752999782562256,nan,nan,nan,1.2804801208663374,0.79
927,2166419853889615360,313.3097547763889,46.58318558855429,-3.3677447291632694,-5.069115648555881,0.21032487880920142,16.79241,13.182231,1.380825,3.8990476,1.1510352,-0.2033158138785005,4160.47509765625,,nan,nan,nan,10.255000114440918,9.940999984741211,9.166000366210938,8.909000396728516,nan,nan,nan,1.2811446529369235,0.79
928,5527764918750712448,127.14951654219979,-40.69927652523104,-2.874807589901417,3.6673039892700765,0.25784805573786324,23.691202,12.676063,1.9279633,0.40576607,1.0132804,-0.26711811094260796,3865.1044921875,[M81] I-245,12.67609977722168,11.302000045776367,10.765000343322754,9.003000259399414,8.723999977111816,8.152000427246094,7.563000202178955,nan,nan,nan,1.100629435182183,0.79
929,5975290963286158336,260.110303632265,-35.735255936160385,-0.7968836125056459,-1.4561034588103143,0.6436895631961239,34.643154,9.76714,1.3703556,-1.0044786,0.9524233,-1.1894772739064514,1480.0638427734375,CD-35 11482,9.76714038848877,8.067999839782715,7.263000011444092,6.8520002365112305,6.426000118255615,-5.349999904632568,nan,nan,8.620000194322838e-14,nan,1.2282095300271394,0.79
930,5879618466524366720,226.04887489037566,-59.1409491861397,-3.809672862351416,-3.1848023223187263,0.4063873985001898,28.500456,12.5884695,1.7730455,0.47003794,1.0154463,0.6331706684378737,2426.74169921875,WRAY 15-1275,12.588500022888184,nan,nan,8.739999771118164,8.437999725341797,7.531000137329102,5.2220001220703125,nan,nan,nan,1.2169050842001197,0.79
931,4266310316490927232,283.5095867247539,0.43629274728578965,-0.5906256304948678,-2.2029045773126668,0.4119265844511285,20.85306,14.099771,2.6166277,-0.9101648,0.9542437,2.1738696502895927,2190.82275390625,,nan,nan,nan,9.062999725341797,8.753000259399414,8.107999801635742,5.610000133514404,nan,nan,nan,1.0278398624824183,0.79
932,5254440076321405312,159.3886662321164,-60.224874074731744,-5.131944751755156,2.616675036008474,0.1886377474888301,16.231968,13.250606,1.3377285,-1.2564731,0.9523618,-0.37125140731112083,4520.74462890625,UCAC2   5299658,13.25059986114502,11.270999908447266,10.397000312805176,nan,nan,nan,nan,nan,nan,nan,1.2153926182330608,0.79
933,271312160675025792,68.02534030507691,52.25590207605221,0.24330803249374622,0.14169506534659496,0.20471607802581746,13.607845,13.366965,1.4860897,0.95178497,1.0334922,-0.07727494263990664,4123.8701171875,EM* VES  816,13.366999626159668,11.520000457763672,10.85099983215332,10.369000434875488,10.024999618530273,9.11299991607666,8.237000465393066,nan,nan,nan,1.2691652560094278,0.79
934,448283401887728512,53.73061067391018,55.7940808771001,-0.5168647570259752,-0.7789184305287875,0.24703940557071266,16.519194,13.65418,1.9528656,0.9968765,1.0365931,0.6180107413196865,3502.3818359375,,nan,nan,nan,9.642000198364258,9.288999557495117,8.4350004196167,7.491000175476074,nan,nan,nan,1.1428410748272373,0.79
935,462527334510314112,51.41318527175928,60.573646263660834,-0.660231725666971,0.6991231626128922,0.1630320428969043,11.468471,13.71018,1.6337309,2.2539608,1.0759,-0.22845486453882557,4969.51953125,,nan,nan,nan,10.633000373840332,10.350000381469727,9.654999732971191,8.467000007629395,nan,nan,nan,1.079807897418121,0.79
936,4252965230267545216,279.5984517108619,-6.9456193535900175,-1.1067377969102021,-2.4020605020488848,0.4995459908123795,34.26514,12.790864,1.6701794,-1.0331838,0.9497782,1.2837413798857042,1946.1627197265625,UCAC2  29497236,12.790900230407715,10.769000053405762,10.086999893188477,nan,nan,nan,nan,nan,nan,nan,1.076105689670896,0.79
937,184318315350096384,81.71223098426447,37.148384237556094,-0.0012883312618325454,-0.6999030447952392,0.15497683344206717,8.407079,12.817397,1.2777863,1.1671481,1.0509924,-1.2312689676700792,5615.724609375,EM* VES  898,12.817399978637695,11.027000427246094,10.241000175476074,9.734000205993652,9.390000343322754,8.619999885559082,7.414000034332275,nan,nan,nan,1.1421434283947658,0.79
938,5255440975483879168,155.4633327937942,-59.247120396748834,-5.712160082577443,2.8541935650338788,0.19472323129022362,11.414516,14.595419,2.2275467,0.091144405,1.0024527,1.0425077687859883,4325.6865234375,,nan,nan,nan,10.270999908447266,9.927000045776367,8.937000274658203,7.572000026702881,nan,nan,nan,1.1028415698449519,0.79
939,5862972070974620416,191.46559695888521,-63.039911546542214,-6.3700472387411065,-0.33468317168673445,0.181923148954048,9.495892,14.570607,2.0577164,1.737943,1.0569805,0.8700470089755044,4575.40576171875,2MASS J12455175-6302236,14.570599555969238,11.78600025177002,10.845999717712402,10.145000457763672,9.815999984741211,9.100000381469727,7.658999919891357,nan,nan,nan,1.1515166578511737,0.79
940,465213750655736064,38.629506956633385,60.271265596828826,-0.7137710453331503,-0.10321997669886042,0.22364321600294615,16.02384,13.436995,2.0977135,3.81776,1.1162345,0.18477319667432468,3784.096923828125,IPHAS J023431.08+601616.5,13.445500373840332,10.767000198364258,9.739999771118164,9.345999717712402,8.967000007629395,8.253999710083008,8.531999588012695,nan,nan,nan,1.1361073850310013,0.79
941,2030104566954689536,299.47011062956545,29.414815965769776,-3.4084419721712997,-5.983756232909451,0.2065828438500822,17.566547,13.281248,1.7023516,0.15416685,1.0042044,-0.14328064888988834,4183.82958984375,,nan,nan,nan,9.878999710083008,9.62399959564209,9.284000396728516,8.895999908447266,nan,nan,nan,1.0599124556377555,0.79
942,1981505053475851520,330.1453984528958,53.62723572542214,-3.470056056503775,-3.173467246009417,0.1067705309028116,7.165336,11.160609,1.250947,-3.063449,0.87291205,-3.697133743686443,7002.2568359375,EM* AS  481,11.160599708557129,9.447999954223633,8.89900016784668,8.619000434875488,8.272000312805176,7.574999809265137,6.663000106811523,nan,nan,nan,1.315990477259615,0.79
943,2057980072906932608,306.0364714322354,37.52654511604904,-3.4690644155465327,-5.632915106891108,0.49067384410174414,31.60279,10.50346,1.8628216,5.7420187,1.2121373,-1.042575529268305,1947.6895751953125,EM* MWC  635,10.503499984741211,8.13700008392334,7.270999908447266,6.73799991607666,6.374000072479248,5.671000003814697,4.798999786376953,nan,nan,1.09756e-12,1.2276614263975463,0.79
944,2069945954868845568,309.1860172521292,44.620625295411266,-2.5317574850394005,-3.6542341176546165,0.3495809129636454,12.518712,15.691245,3.1110868,-0.40591004,0.98479396,3.408983640201612,2505.6279296875,,nan,nan,nan,10.020000457763672,9.54699993133545,8.484999656677246,7.313000202178955,nan,nan,nan,1.190985589042067,0.79
945,2165580411117125120,317.2628943063857,49.09552784144644,-2.020697307326041,-2.900496233471099,0.2423026390086573,19.033262,10.845121,1.2418718,1.9596449,1.0707434,-2.2330878951985866,3805.947021484375,EM* AS  459,10.845100402832031,9.282999992370605,8.597000122070312,8.20300006866455,7.867000102996826,6.973999977111816,5.946000099182129,nan,nan,nan,1.2969051909731608,0.79
946,2054155078115095424,303.3008758539975,32.0812224489884,-3.0169961885185588,-5.5283812534041274,0.4282794766653512,37.368717,12.816276,1.7875471,0.3009618,1.0090941,0.9749119132133792,2271.364013671875,,nan,nan,nan,9.4399995803833,9.133000373840332,8.37399959564209,7.46999979019165,nan,nan,nan,1.1984343647064033,0.79
947,3107767215029913088,106.13773595502842,-4.065160976057454,-0.519709482121272,0.7702230224913187,0.16407281631370152,10.76216,11.29942,1.00385,-4.566763,0.7908197,-2.6253964790837756,5015.47314453125,TYC 4822-3464-1,11.299400329589844,9.894000053405762,9.262999534606934,8.585000038146973,8.288999557495117,7.603000164031982,6.828999996185303,nan,nan,nan,1.2498467415329642,0.79
948,5716336115020492544,114.57326784806675,-20.011862751599686,-1.03591654119562,1.8978230974663317,0.15708102047365893,10.6374035,13.740697,1.2809372,-0.37883174,0.9858626,-0.278684522992414,5135.67626953125,,nan,nan,nan,10.850000381469727,10.47700023651123,9.51200008392334,8.529999732971191,nan,nan,nan,1.253605318271605,0.79
949,2055733839390276096,303.1878450557014,34.66288913775302,-2.4165695425169873,-5.560106033281494,0.228136787534786,12.32713,14.755899,2.1769161,1.1743501,1.0392121,1.5468760384129752,3818.04638671875,,nan,nan,nan,10.416999816894531,9.968000411987305,9.1899995803833,8.793000221252441,nan,nan,nan,1.0976367200480135,0.79
950,531997846407449728,24.04367835999275,68.2327327461998,-1.5227081149149262,0.372266791356303,0.126073296941897,9.638681,13.729634,1.5126114,3.5783553,1.1232291,-0.7672501639557545,6251.17333984375,,nan,nan,nan,10.649999618530273,10.312000274658203,9.526000022888184,8.925999641418457,nan,nan,nan,1.2508249447036535,0.785
951,2171924627566145664,320.530476008367,50.645879285648206,-2.9647151941270935,-2.7030923282079193,0.16585727790975224,9.946112,14.673843,1.8953171,-0.070896484,0.996713,0.7725160505762538,5149.26123046875,,nan,nan,nan,10.668000221252441,10.39799976348877,9.781000137329102,8.352999687194824,nan,nan,nan,1.2426112212736657,0.785
952,2010745156457579648,349.94836662478815,59.411927186829516,-3.0329685646940066,-2.171459958746115,0.32497201205532616,7.5888767,14.947947,2.4100494,22.803606,1.9395672,2.5071763451511053,2769.825439453125,2MASS J23194762+5924430,14.967000007629395,11.803999900817871,10.498000144958496,9.88700008392334,9.484000205993652,8.550000190734863,6.34499979019165,nan,nan,nan,1.1709774485918232,0.785
953,2058041061440396416,306.85493760297095,37.66171449837012,-0.6318660530817132,-3.7512730632617997,0.8009238073588576,67.97278,10.405375,1.3438225,1.1611985,1.0387179,-0.07666945700516337,1215.9990234375,EM* MWC 1018,10.405400276184082,9.145000457763672,8.843999862670898,7.3520002365112305,7.140999794006348,6.5929999351501465,5.909999847412109,nan,nan,nan,1.2409712880320147,0.785
954,3102201315369714176,102.4248485322544,-4.599431565230801,-1.441214443030643,-2.0111823279403613,0.12761451880374003,5.2375865,14.626944,2.1223135,0.2936552,1.0129318,0.15644402435368576,5747.7548828125,,nan,nan,nan,10.381999969482422,10.010000228881836,9.222999572753906,8.095000267028809,nan,nan,nan,1.0799396166934903,0.785
955,5864989022016713728,204.1192179450756,-63.76076509361343,-5.48530552503998,-1.203481068818884,0.0836810075284996,5.4218335,13.28256,2.9242659,4.75336,1.1585766,-2.1043051489501288,7549.29541015625,UCAC2   3729120,13.282600402832031,10.329000473022461,8.895000457763672,8.031999588012695,7.599999904632568,6.796000003814697,4.580999851226807,nan,nan,nan,1.1601507339376345,0.785
956,2027926778019694592,297.7639479643204,27.11191572506834,-2.4879990791185485,-5.556170028495226,0.15388326427033303,8.671988,14.071452,2.042983,0.6256515,1.0199894,0.007409092133698891,5389.80322265625,,nan,nan,nan,10.13700008392334,9.812999725341797,9.0,8.616999626159668,nan,nan,nan,1.2106851769986156,0.785
957,511264218210327424,26.525546989527918,61.2275551295749,-1.331234116423353,-0.38690998487809775,0.34636330488711514,18.540321,11.203627,1.1302919,5.227806,1.1396098,-1.0987139928635727,2591.027587890625,EM* VES  616,11.20359992980957,9.645999908447266,9.043000221252441,9.192999839782715,8.843000411987305,7.736999988555908,6.7210001945495605,nan,nan,nan,1.0270035579402637,0.785
958,2162519233304993408,317.05029806887137,45.142215575989425,-2.727780080399278,-3.284421475930648,0.18583641713159024,12.791228,14.302913,1.604476,-0.6777811,0.97659665,0.6485668311479387,4752.87890625,,nan,nan,nan,10.987000465393066,10.717000007629395,9.961000442504883,9.142999649047852,nan,nan,nan,1.128338682611706,0.785
959,2163284901405902336,313.7139662484818,45.25175576985483,-3.563521923785971,-4.511574176544849,0.1544703240728406,10.09667,14.151244,1.6229496,-0.08871049,0.9957127,0.09546945191863188,5452.2021484375,EM* LkHA  182,14.151200294494629,12.005999565124512,11.097999572753906,10.560999870300293,10.234000205993652,9.427000045776367,8.70199966430664,nan,nan,nan,1.2269438332119678,0.785
960,5878184669002394880,222.70935324167817,-60.286221654269525,-3.7792745927985454,-2.6423845363123935,0.6078733278442945,36.602493,9.555422,1.1774015,0.7477733,1.0190976,-1.525512731236713,1597.833740234375,HD 130437,9.555419921875,7.942999839782715,7.28000020980835,6.747000217437744,6.434000015258789,5.6529998779296875,4.394999980926514,nan,5.609999769416729e-13,4.30046e-12,1.238945515827379,0.785
961,5544477048820674304,120.81034158543441,-36.17664402413233,-1.5095864806502601,2.4529374741281216,0.09207419550538148,7.307803,13.880361,1.142561,1.8488861,1.0638839,-1.2989497321035905,7722.693359375,,nan,nan,nan,11.29800033569336,11.01099967956543,10.097000122070312,9.050000190734863,nan,nan,nan,1.1369133025165208,0.785
962,2020317917027533696,295.2227447003075,23.784569618895315,-2.906859220234015,-5.834834247419994,0.17839634853988348,8.035089,14.7816515,2.8495626,0.21664235,1.0052876,1.0385813013139398,4432.83154296875,,nan,nan,nan,9.668999671936035,9.364999771118164,8.859000205993652,8.376999855041504,nan,nan,nan,1.1058474536698348,0.785
963,205583802242072960,76.00367865189777,44.30313043239398,0.7136503186195524,-1.4355646683017658,0.32327901476051446,17.670668,12.705881,1.3364477,1.0303017,1.0408311,0.25376868808168496,2974.29833984375,EM* VES  867,12.705900192260742,10.944000244140625,10.20300006866455,9.734000205993652,9.395000457763672,8.463000297546387,7.379000186920166,nan,nan,nan,1.2894260862912108,0.785
964,5969533984827607040,253.39688640232328,-41.38844323345215,-1.7642683667813102,-3.0469414577919336,0.3281183011395744,11.918305,15.147412,2.5529194,-0.6836548,0.9762076,2.7275645715504524,2733.597412109375,,nan,nan,nan,10.732999801635742,10.454999923706055,9.440999984741211,6.61899995803833,nan,nan,nan,1.0380413127264712,0.785
965,252542500756925952,67.67350916146381,43.42904854110173,-0.5987196475889538,-0.9837299620861285,0.33355293590202334,22.300133,12.706983,1.2209196,-0.13570048,0.9936357,0.3228064507358539,2833.27783203125,EM* GGA  294,12.706999778747559,11.041999816894531,10.52299976348877,10.187999725341797,9.847999572753906,8.90999984741211,7.980000019073486,nan,nan,nan,1.2488215512028633,0.785
966,4322574181859044224,291.4076970331381,17.15178966269758,-2.328207874547471,-6.117188231132705,0.3313338633005399,17.260202,14.445206,2.0756884,-0.25520784,0.9895337,2.046534810129142,2696.333984375,,nan,nan,nan,10.520000457763672,10.25100040435791,9.402999877929688,8.152000427246094,nan,nan,nan,1.080997820412794,0.785
967,2027519993058385920,299.14470759467724,27.272521326987224,-2.8313781748430937,-5.1886292748126905,0.33025484274906297,17.011429,14.470996,2.2037058,0.24484704,1.0070336,2.0652418764430394,2733.385009765625,,nan,nan,nan,10.73900032043457,10.428999900817871,9.423999786376953,8.135000228881836,nan,nan,nan,1.098019149051427,0.785
968,2164922937520731904,318.6179600724953,48.30868118618755,-3.387194855172141,-3.5822144659881627,0.14808370959549333,12.192657,12.559663,1.4900246,2.1943042,1.0843097,-1.587800754856481,6243.35888671875,EM* CGHA   72,12.559700012207031,10.619000434875488,9.871000289916992,9.477999687194824,9.190999984741211,8.503000259399414,7.857999801635742,nan,nan,nan,1.165159792819989,0.785
969,254756569280607104,71.83215679842681,46.213647706388485,-1.3298014880019147,-2.8654224692237005,1.0449139374575347,51.680016,10.162082,1.2104177,1.1802788,1.0472862,0.2574843284482533,929.3233032226562,EM* MWC   90,10.162099838256836,8.52299976348877,7.89900016784668,7.517000198364258,7.190999984741211,6.36899995803833,5.439000129699707,nan,nan,nan,1.2747453136368079,0.785
970,2027104618182409856,298.5264925742617,26.71410722905202,-2.4421830981711397,-4.881477189024531,0.265648650150035,13.030094,14.725932,2.3231325,1.1829072,1.0350754,1.8474701885534301,3269.788818359375,,nan,nan,nan,10.284000396728516,9.965999603271484,8.920000076293945,7.551000118255615,nan,nan,nan,1.0890487028006226,0.785
971,3331800199608642304,95.16461526631251,12.396312902932493,0.29130537035809334,0.18815021562458728,0.1860843080564929,10.935238,13.331368,1.1361532,1.0809948,1.0513552,-0.32008279417039986,4477.9521484375,,nan,nan,nan,10.751999855041504,10.437999725341797,9.574000358581543,8.125,nan,nan,nan,1.0664825152865995,0.785
972,2013606910348805632,344.8905083122413,59.49806060566231,-2.823848060333025,-2.428367955332647,0.3173657414087369,14.943052,12.851063,1.4976606,17.903193,1.7183799,0.3588629960758034,3024.917236328125,ZTF J225933.71+592953.1,12.851099967956543,10.699000358581543,9.961999893188477,9.444000244140625,9.178999900817871,8.20300006866455,7.568999767303467,nan,nan,nan,1.13583066408466,0.785
973,5328835781809458944,132.94051193967783,-47.27756276056143,-2.642112975169509,4.037349615746621,0.11266177567033542,11.115085,13.192172,1.2644167,-0.92525196,0.96718144,-1.5489449900249959,6938.8525390625,GSC 08156-00908,13.19219970703125,11.458000183105469,10.668000221252441,10.074000358581543,9.739999771118164,8.659000396728516,7.039000034332275,nan,nan,nan,1.283581567801962,0.785
974,5541198103291399040,123.62509640460273,-37.96239868180545,-1.4507105290893887,1.9076267240485252,0.07801838497067723,5.5600524,13.93547,1.5473242,1.163141,1.0417058,-1.603545593111356,8899.416015625,,nan,nan,nan,10.383000373840332,10.055000305175781,9.317999839782715,8.34000015258789,nan,nan,nan,1.2559008135674894,0.785
975,4320971574989065088,289.4480224268998,15.70239462332444,-1.2102918352572865,-4.337209439841852,0.28369798629918136,19.994976,12.246072,1.0016594,0.2515779,1.008916,-0.48964691868224364,3332.51611328125,TYC 1599-1562-1,12.246100425720215,10.859999656677246,10.38599967956543,10.020000457763672,9.767000198364258,9.109000205993652,8.781000137329102,nan,nan,nan,1.2659676733657939,0.785
976,2165468226568739456,315.60977747825075,48.108250040355145,-3.7260465565364127,-4.721412138812032,0.21408561169476623,9.256569,15.320147,2.064124,0.94495684,1.0331608,1.9730839613273545,4157.47998046875,Gaia DR3 2165468226568739456,15.320099830627441,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0940710342550564,0.785
977,5943367536561455744,249.6192688978953,-45.39486765794882,-2.9175739270151926,-4.39833649228779,0.22137328160374847,14.353457,12.922891,1.5485315,-3.5438802,0.87324196,-0.3514833217157012,4159.86572265625,WRAY 15-1520,12.922900199890137,10.864999771118164,8.260000228881836,5.468999862670898,3.9609999656677246,1.593999981880188,0.19300000369548798,nan,nan,nan,1.3532218975520773,0.785
978,5522232386706566016,131.40969580433443,-44.71708485979319,-5.115165815479996,5.2417333521266105,0.45087359737056043,35.775852,11.556623,1.6042118,-1.6590707,0.93824863,-0.17310251976119417,2154.22314453125,Ve 6-12,11.556599617004395,9.781000137329102,9.022000312805176,8.581000328063965,8.291999816894531,7.50600004196167,6.436999797821045,nan,nan,nan,1.2700748147514833,0.785
979,5326596007890713088,139.34275057713072,-47.047984455982984,-5.091543669330618,3.346498628928769,0.3991175383232015,23.835411,14.21904,2.3796673,0.7958384,1.0300288,2.224543978483517,2276.565673828125,,nan,nan,nan,9.861000061035156,9.531000137329102,8.803999900817871,8.12399959564209,nan,nan,nan,1.2705391586572945,0.785
980,5594933950956548352,116.30513298406221,-32.794813806307424,-2.1329480880801945,3.4144872312191143,0.3397273987440667,31.144262,12.114413,1.9819193,2.066884,1.0682447,-0.22993386965402252,2967.3115234375,EM* AS  171,12.114399909973145,9.553999900817871,8.493000030517578,7.784999847412109,7.38100004196167,6.567999839782715,5.831999778747559,nan,nan,nan,1.258674948091563,0.785
981,2161937076250952832,316.0527943263195,43.65805399803513,-3.3493063511517227,-2.504984303950713,0.27306182257270895,11.094609,15.296854,2.3097296,0.96382076,1.035293,2.4781589423277524,3253.612060546875,,nan,nan,nan,11.571000099182129,11.298999786376953,10.722000122070312,8.993000030517578,nan,nan,nan,1.0848923079225707,0.785
982,1835180362433553536,300.5962307414425,26.869083583301197,-3.1446990418041727,-6.124327039112591,0.22710487418663536,13.696984,14.17286,1.6798134,1.0736332,1.0317906,0.9539924218996525,3891.725341796875,,nan,nan,nan,11.229999542236328,11.017999649047852,10.388999938964844,8.479999542236328,nan,nan,nan,1.1618853318733255,0.785
983,4093799308557596544,272.8466426764148,-21.61732383632862,4.243931025153512,-3.6777481042300106,0.5996139723534055,20.93041,14.634877,2.7497816,1.2040126,1.0591013,3.5242359265540983,1528.0030517578125,,nan,nan,nan,8.498000144958496,8.109000205993652,7.617000102996826,7.23799991607666,nan,nan,nan,1.0483675819495335,0.785
984,5312561154289757184,144.11279517165715,-52.642692611968634,-3.6443189250610377,3.401523022986834,0.09804368526335963,7.2498193,13.973742,1.2387543,0.83776855,1.0300446,-1.0691603329481758,7245.67236328125,,nan,nan,nan,11.166999816894531,10.86299991607666,10.031000137329102,9.25100040435791,nan,nan,nan,1.2122047625857844,0.785
985,2176451351287115136,316.6792838938346,53.70409497622849,-3.083277771771593,-3.341694828986886,0.3495860974543403,13.930382,13.944833,2.0981436,4.4641237,1.1666491,1.6626035669550419,2660.8515625,,nan,nan,nan,10.14799976348877,9.866999626159668,9.074000358581543,6.375,nan,nan,nan,1.0373291785216514,0.785
986,2165915487278036480,319.26258145777365,49.801190550713805,-3.198467747754183,-4.069057447736161,0.22532484012295936,11.247058,14.965768,2.2443256,2.8583837,1.1020104,1.7298132183586716,3835.6640625,,nan,nan,nan,10.623000144958496,10.310999870300293,9.48900032043457,8.71399974822998,nan,nan,nan,1.1069000545664205,0.785
987,5329696905575448064,132.72301941547238,-46.391165996945254,-2.8712094106888015,3.5374471332837105,0.09516015684529326,6.764082,12.937446,1.3353033,-0.050918367,0.9971299,-2.170278613533114,9012.9150390625,Ve 6-17,12.937399864196777,11.131999969482422,10.503000259399414,9.923999786376953,9.741000175476074,9.104999542236328,7.572000026702881,nan,nan,nan,1.0376442563357338,0.785
988,4513498466175379712,288.22716317547565,16.98050093788037,-2.159052838091407,-4.188128228442317,0.2298400374554105,14.836396,13.2540865,1.1382284,1.5885675,1.0585968,0.06121491323483497,3797.27734375,,nan,nan,nan,10.869000434875488,10.621000289916992,9.48900032043457,8.246999740600586,nan,nan,nan,1.1228493022895036,0.785
989,2171009009261227392,322.5495521972537,50.182086004484255,-2.971669531684691,-3.0310288124004217,0.15112110533815795,7.2003202,14.849994,1.83743,2.1966095,1.0802524,0.7466193130773675,5344.55078125,ZTF J213011.89+501055.5,14.850000381469727,12.78499984741211,12.065999984741211,nan,nan,nan,nan,nan,nan,nan,1.1782582765384764,0.785
990,5259529402070920448,149.27003443482585,-56.88457165568603,-6.903052915792698,4.291115939884312,0.35503669053727066,38.322453,12.182632,1.7445669,-1.4288429,0.94726735,-0.06600137048494048,2852.208740234375,WRAY 15-473,12.182600021362305,9.92199993133545,8.996999740600586,8.399999618530273,8.027000427246094,7.135000228881836,6.0229997634887695,nan,nan,nan,1.2834959494370795,0.785
991,2034115241773197440,300.55503206837375,32.504669110287615,-2.7852933897901133,-4.596959867206618,0.09326536033551486,5.701079,14.510589,1.7811813,0.42360315,1.0132431,-0.6408094916295966,7762.1611328125,,nan,nan,nan,10.651000022888184,10.413999557495117,9.1850004196167,5.150000095367432,nan,nan,nan,1.1820246930505414,0.785
992,5596273362288326912,120.71690873469053,-30.310313295944955,-1.7673242594215812,4.250199281382589,0.26391466140275205,12.078664,12.424778,3.3786497,0.49037522,1.0146543,-0.46790442787583686,3891.284912109375,WRAY 15-136,12.424799919128418,8.515000343322754,6.679999828338623,6.388000011444092,6.242000102996826,6.129000186920166,5.880000114440918,nan,nan,nan,1.110119411395822,0.785
993,5254521199660362880,158.7522289538529,-59.58323054578149,-5.774481205634156,2.958590243241878,0.15180105067729113,11.076472,13.935736,1.3440647,-0.6981303,0.97394896,-0.1578904099854519,5472.0888671875,,nan,nan,nan,11.446999549865723,11.322999954223633,11.930000305175781,9.361000061035156,nan,nan,nan,1.1313590716225919,0.78
994,3120680944734861568,99.26196095367763,1.3465821560847735,-0.12490947284530905,0.5877468434503665,0.15701144415865242,10.322241,13.643103,1.295825,-0.29914257,0.9841866,-0.3772408132957885,5041.27294921875,,nan,nan,nan,10.916000366210938,10.633999824523926,9.710000038146973,8.77400016784668,nan,nan,nan,1.09431037283948,0.78
995,466212450810786176,44.10569666530751,61.1256018052108,-0.6140078489861083,0.38870594027716787,0.15802725938584988,9.154703,14.354084,2.0109406,1.295187,1.0351645,0.3477440566181258,5208.03857421875,2MASS J02562537+6107321,14.414400100708008,11.854999542236328,10.729000091552734,9.996000289916992,9.592000007629395,9.076000213623047,8.347000122070312,nan,nan,nan,1.250256668186147,0.78
996,5865158656102644352,202.31948305637042,-63.23978967865435,-6.761223025022304,-1.2937364303980912,0.14986055577528623,9.259739,13.88267,1.4166069,-2.6451385,0.9136484,-0.23889290299002397,5350.32373046875,,nan,nan,nan,10.77299976348877,10.531999588012695,9.663999557495117,8.515000343322754,nan,nan,nan,1.1989091881730942,0.78
997,2057180556155603968,305.7821540233417,35.30833003030743,-2.4150008371301737,-4.1782198084737,0.33531894994806644,18.435503,14.462601,2.307517,0.5685065,1.0194216,2.0898911954818473,2668.441162109375,,nan,nan,nan,10.32699966430664,10.008999824523926,9.102999687194824,8.125,nan,nan,nan,1.1177310702600776,0.78
998,2061463463188150784,305.07609024996066,39.39191930261617,-2.7480422295087212,-4.892786380311405,0.2770231572444203,17.671556,14.311284,1.8999968,-1.6215407,0.9401045,1.5238644384227094,3210.6923828125,,nan,nan,nan,10.288000106811523,9.954000473022461,8.800999641418457,8.586000442504883,nan,nan,nan,1.16630043901859,0.78
999,508313541315435392,28.613073625033266,61.367950608092016,-0.28816591237832495,-0.49342153331216165,0.18508958855266314,11.465716,14.215333,2.0664024,1.9900169,1.0474775,0.5522429349476816,4475.52978515625,IPHAS J015427.15+612204.7,14.271400451660156,11.548999786376953,10.47599983215332,9.914999961853027,9.532999992370605,8.598999977111816,7.849999904632568,nan,nan,nan,1.2224426520772667,0.78
1000,2058955167949570688,303.0606726665847,35.77642294305268,-2.8891942506115234,-5.34076648212384,0.14178412847478689,9.166568,14.24007,1.520792,0.24371056,1.0075685,-0.0017915669787278432,5771.3623046875,,nan,nan,nan,10.901000022888184,10.602999687194824,9.92300033569336,8.973999977111816,nan,nan,nan,1.2222924708117338,0.78
1001,2064110159467039360,307.381061874931,38.56920915277392,-2.3692098305729834,-4.960867659584559,0.491768260878872,35.69955,11.332889,1.6464472,0.175425,1.0052531,-0.2083089188384406,1934.166748046875,EM* VES  218,11.332900047302246,9.348999977111816,8.684000015258789,8.343000411987305,8.08899974822998,7.418000221252441,6.482999801635742,nan,nan,nan,1.0997667728078153,0.78
1002,5862928537183584768,191.0157861157054,-63.375599072405734,-6.357054767364532,-0.2978005899292986,0.12335544015674202,5.5602827,15.082145,2.8816576,1.8855977,1.0605111,0.537936273618282,5814.02001953125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0683644171064888,0.78
1003,3326246154060093952,97.9296258784691,8.374083796582543,0.09543825711579515,-0.5705721547367893,0.15857391792016878,9.19138,13.946036,1.0881844,1.5768566,1.0730886,-0.052804878532075605,5033.3193359375,,nan,nan,nan,11.22599983215332,10.843000411987305,9.925999641418457,8.800000190734863,nan,nan,nan,1.2062160312999157,0.78
1004,2013993594841231232,347.86170972643544,60.204060524125964,-2.406850282434565,-1.923433973298693,0.27170300557222765,17.10097,13.490292,2.0558615,10.925589,1.4081622,0.6607638084577836,3279.47998046875,EM* VES  959,13.490300178527832,10.585000038146973,9.293999671936035,8.847000122070312,8.407999992370605,7.556000232696533,6.767000198364258,nan,nan,nan,1.2688256408027347,0.78
1005,4053723625908638976,264.7654993597922,-33.46274525576897,-0.40227631897181704,-2.4735463730162,0.25737076680027476,10.342501,14.690189,2.1793928,-1.3816651,0.9405891,1.742985443910559,3347.0595703125,,nan,nan,nan,10.618000030517578,10.437000274658203,9.734000205993652,8.333000183105469,nan,nan,nan,1.0157406751531373,0.78
1006,4152589718564373760,276.12562257804467,-12.897193522829998,-0.18614920102363836,-1.6208906752669385,0.27204716980365073,12.624852,14.381006,2.5257282,1.2479092,1.0560817,1.5542273016288561,3095.837158203125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0090662578028797,0.78
1007,2057241579052076160,305.73207692215584,35.6362401101053,-2.335656074533473,-4.1775194039237,0.2853558024959002,21.207146,13.832891,2.664917,4.439733,1.1552604,1.109825004367579,3026.340576171875,,nan,nan,nan,8.746999740600586,8.39799976348877,7.598999977111816,5.828999996185303,nan,nan,nan,1.0678830346693853,0.78
1008,257337917642949376,69.20922154214948,47.68880319262022,0.2546532764930864,-0.9233518400846039,0.3077842468769054,20.056852,12.752015,1.232461,1.1357584,1.0336754,0.1932470530766821,3064.03125,,nan,nan,nan,10.178000450134277,9.892999649047852,9.104999542236328,8.291999816894531,nan,nan,nan,1.224226558919838,0.78
1009,206565425610919296,73.78756394443108,46.02415557052481,-0.21616531118923102,0.007646412067169279,0.1859837574947301,14.200672,10.089778,1.0712166,-2.3707707,0.91417116,-3.5628469651916532,4580.76171875,EM* MWC  477,10.089799880981445,8.847000122070312,8.050999641418457,7.732999801635742,7.449999809265137,6.833000183105469,5.8420000076293945,nan,nan,nan,1.1368240967045962,0.78
1010,5328632715752449408,132.6564941555012,-48.31831810555851,-3.471602695474468,4.094118286991529,0.20878382079794744,20.431484,13.350412,1.160594,-1.2239538,0.957791,-0.05110342610747054,4148.67138671875,,nan,nan,nan,10.736000061035156,10.423999786376953,9.472999572753906,7.999000072479248,nan,nan,nan,1.0075699046459141,0.78
1011,251868671929099776,59.55753026164611,52.719684040080956,-0.03311512537312525,-0.7083939229449329,0.221936204452608,12.751031,14.065163,1.4456863,-0.36360097,0.9860443,0.7963034310375612,3864.649658203125,[KW97] 16-49,14.065199851989746,11.638999938964844,10.758999824523926,10.411999702453613,10.034000396728516,9.227999687194824,8.027999877929688,nan,nan,nan,1.3169470276613309,0.78
1012,5525097129883521920,129.9032171077765,-42.144901636525745,-3.069090988349189,4.050608314819511,0.17109589415350968,5.181789,15.887637,2.3880548,1.1476066,1.0415688,2.0538350771338756,4562.02294921875,2MASS J08393677-4208417,15.88759994506836,12.878999710083008,11.751999855041504,11.109000205993652,10.779999732971191,9.916000366210938,8.416999816894531,nan,nan,nan,1.0235605720097063,0.78
1013,6055291051377770880,193.37872826679268,-61.859008592718425,-3.894040722550911,-2.1299037539630876,0.4917276106205292,38.105995,10.440191,1.7821722,-1.4455067,0.94933504,-1.1011857575205184,1939.8553466796875,THA 17-3,10.440199851989746,8.267999649047852,7.386000156402588,6.711999893188477,6.427999973297119,5.684000015258789,4.828999996185303,nan,nan,nan,1.2738509701532696,0.78
1014,3448924679326611072,82.59536475108497,32.447363137229985,0.19708841828771095,-0.6981284361153771,0.12448131102961375,7.643816,13.425833,1.2478456,0.3563889,1.0151461,-1.098646483422769,5983.11181640625,UCAC4 613-022785,13.425800323486328,11.711000442504883,10.913999557495117,10.560999870300293,10.208999633789062,9.406999588012695,8.520000457763672,nan,nan,nan,1.2524349586473624,0.78
1015,526078213243523968,13.38748836447665,65.79792216118314,-1.5980460722598477,-0.34053064689793194,0.1662635198443555,12.853807,13.595321,1.8187923,1.7272079,1.0595145,-0.30069444641789644,5052.59033203125,ZTF J005332.99+654752.5,13.59529972076416,11.277000427246094,10.265999794006348,9.536999702453613,9.149999618530273,8.359999656677246,7.061999797821045,nan,nan,nan,1.1912952822354215,0.78
1016,4321350769030806912,293.13699565385684,15.28652597554936,-1.8756504876589286,-4.2763203977241995,0.22787180059129575,12.8107815,14.183158,1.837676,-1.8207719,0.9291992,0.97161084104944,3783.97900390625,IPHAS J193232.88+151711.5,14.183199882507324,11.732000350952148,10.197999954223633,9.170000076293945,8.605999946594238,7.789000034332275,7.480000019073486,nan,nan,nan,1.2923821661405634,0.78
1017,531535433050358912,21.573422721571593,67.37943335965407,-0.9556556662350194,0.2180591119739761,0.2076887866908297,18.224363,10.903465,1.214634,0.5992508,1.0196793,-2.509469482961986,4277.0654296875,EM* GGR  211,10.903499603271484,9.418999671936035,8.769000053405762,8.33899974822998,8.038000106811523,7.2870001792907715,6.448999881744385,nan,nan,nan,1.2498075584750268,0.78
1018,5312080014881738112,142.08813400513162,-53.58755611102332,-3.734739262848687,3.3398861984164605,0.1377351747782323,11.616721,13.686562,1.3031759,-0.5193815,0.9805074,-0.6182140932803222,5963.40576171875,,nan,nan,nan,10.553000450134277,10.225000381469727,9.355999946594238,8.303999900817871,nan,nan,nan,1.2368988009914363,0.78
1019,5865337738975367552,202.54406311273772,-62.47333293319491,-6.608679842955996,-1.1119072941640764,0.24357058982113625,12.259035,14.709973,2.1869326,-0.744346,0.97551423,1.643097574251616,3530.527587890625,,nan,nan,nan,10.503999710083008,10.302000045776367,9.809000015258789,8.236000061035156,nan,nan,nan,1.0614957816872503,0.78
1020,276628333755790720,65.18916482312541,55.68760117141107,0.05050436986818099,-0.21100629963173406,0.19240016547266944,14.07261,13.119062,1.1552591,3.3209481,1.1107122,-0.45991037022166026,4316.85107421875,,nan,nan,nan,10.656000137329102,10.34000015258789,9.454999923706055,8.277999877929688,nan,nan,nan,1.2900862013293948,0.78
1021,5521995510671522432,130.2307261271768,-46.22451517519186,-2.7578201729949097,3.737238286785559,0.1363307940782751,8.674685,14.539206,1.1790152,2.4348474,1.0829834,0.21217537279136067,5860.79443359375,,nan,nan,nan,11.755999565124512,11.46399974822998,10.821999549865723,9.305000305175781,nan,nan,nan,1.036655757424194,0.78
1022,2027140455390340736,297.7764498059425,26.70128458332262,-2.8859592955906255,-5.861305306797699,0.21792858978298973,14.413326,14.225488,1.5425043,1.7046092,1.047604,0.9170587517523785,4007.4423828125,,nan,nan,nan,11.083999633789062,10.857999801635742,9.031000137329102,6.369999885559082,nan,nan,nan,1.1583694038845445,0.78
1023,2162291943630506624,316.40260924218325,43.480280728560906,-3.128547251405041,-4.263857975741567,0.129360591011696,5.880244,14.698634,1.5453501,4.4264355,1.1645273,0.2576441029973928,6328.9765625,,nan,nan,nan,11.642000198364258,11.446000099182129,10.774999618530273,8.809000015258789,nan,nan,nan,1.0340604782666756,0.78
1024,251975943031603712,58.87452595478799,52.79621418483486,-0.21875892850216083,-0.3268561808442317,0.15293570573047788,6.231772,14.680198,2.368905,0.82520205,1.0304741,0.602742173278692,5222.310546875,ZTF J035529.88+524746.4,14.68019962310791,11.569000244140625,10.263999938964844,9.960000038146973,9.501999855041504,8.644000053405762,7.7829999923706055,nan,nan,nan,1.0892155459435744,0.78
1025,4048339862866703232,278.9928202399246,-28.848278126265885,-3.4113307468891767,-6.583961592409719,0.13613128700737295,8.722993,12.3552265,1.7061024,-4.3416667,0.78943056,-1.974983731135488,6950.97412109375,[M81] I-690,12.355199813842773,nan,nan,9.005000114440918,9.060999870300293,8.875,8.213000297546387,nan,nan,nan,1.036561430371696,0.78
1026,5333726959283750400,171.4691370656842,-63.47169753085127,-6.027234828578068,1.4338045836363165,0.1934493684816513,7.9433484,15.32796,2.3140278,-0.10542772,0.9954628,1.760796595837082,4204.5888671875,,nan,nan,nan,10.543999671936035,10.248000144958496,9.227999687194824,8.336000442504883,nan,nan,nan,1.03065351968842,0.78
1027,2176256669018548352,320.62374169522997,54.99736313769329,-2.5220366663351292,-2.3972653655592984,0.14170695860926766,7.0086417,14.60101,1.5829439,2.3544023,1.0998945,0.3579662079437682,5929.4873046875,,nan,nan,nan,11.343000411987305,11.032999992370605,10.380999565124512,8.717000007629395,nan,nan,nan,1.2355143688189685,0.78
1028,203622101700214528,71.33752733003439,42.12144462137135,0.3534280644181147,-0.5931321962873457,0.1527036241987061,5.9148765,14.814982,1.4479828,2.4318638,1.0861273,0.7342291368826963,4984.87353515625,,nan,nan,nan,11.61299991607666,11.559000015258789,11.211999893188477,8.847999572753906,nan,nan,nan,1.0562846898423819,0.775
1029,448439635619372288,52.39647327713694,55.90725679280247,-0.4275775234349785,0.31138599037018727,0.1897417492951657,8.002892,14.72388,1.7684469,2.7919288,1.1077797,1.1146943150227813,4372.48095703125,,nan,nan,nan,10.215999603271484,9.836999893188477,8.817000389099121,7.701000213623047,nan,nan,nan,1.2674577265604055,0.775
1030,2165442010087744512,316.1182942745512,48.07157113664385,-2.7894534653961354,-3.646809735578012,0.21594420793592645,12.94301,14.402052,1.6189766,0.7732832,1.0286069,1.0737597250391282,4007.110107421875,,nan,nan,nan,10.895999908447266,10.593999862670898,9.656000137329102,8.805000305175781,nan,nan,nan,1.1226057341124287,0.775
1031,6057412043708653952,180.13166609251672,-63.031708339199334,-6.036761659065972,0.7258204561689896,0.0789057501264408,6.37576,13.46023,2.3153982,-0.9712424,0.9658093,-2.054226862058041,8127.90576171875,WRAY 15-923,13.460200309753418,10.579999923706055,9.505999565124512,8.96399974822998,8.569000244140625,7.624000072479248,6.994999885559082,nan,nan,nan,1.2900975838185045,0.775
1032,5866004764559073792,210.88731892577258,-62.575639946378914,-6.359011211223478,-2.258329436556061,0.23098999328271816,10.404663,14.938748,2.6042557,1.5611768,1.0407555,1.756714190824237,3612.251953125,,nan,nan,nan,9.975000381469727,9.64799976348877,8.305000305175781,5.863999843597412,nan,nan,nan,1.0472217023472912,0.775
1033,2029509043955151616,302.09988188608804,29.195689402147917,-1.4311622003906843,-5.775372000454276,0.16038128039490254,8.301213,14.67166,1.7619457,-0.45671037,0.9844524,0.6974288048763704,5268.45361328125,ATO J302.0998+29.1956,14.671699523925781,12.442999839782715,11.869999885559082,10.451000213623047,10.079000473022461,9.407999992370605,8.944000244140625,nan,nan,nan,1.0362150391075262,0.775
1034,2207157275075625216,342.2800170229329,62.18565222146848,-2.951036485456886,-1.5938677732712212,0.3440318878749264,19.89968,12.748119,2.63873,9.680554,1.3390402,0.43111284742967726,2819.7041015625,EM* LkHA  350,12.748100280761719,9.57800006866455,8.315999984741211,7.7769999504089355,7.432000160217285,6.748000144958496,6.390999794006348,nan,nan,nan,1.0672978645656814,0.775
1035,467250458507935360,42.5567961805265,62.09189607477788,-0.7284086254033072,0.2738782220512364,0.15413532297309512,12.7868805,9.609305,1.0399532,-1.8751166,0.94190556,-4.451183734354714,5573.7177734375,BD+61   487,9.609310150146484,8.11299991607666,7.538000106811523,7.230999946594238,6.935999870300293,6.204999923706055,5.296999931335449,nan,nan,nan,1.1723315653805546,0.775
1036,5337759796166267776,168.75017622541884,-60.20545257276318,-6.328400517223792,1.7578489218287143,0.1487109079223912,12.135623,13.52,1.023263,-2.0420535,0.9279553,-0.6182854166150911,5395.26611328125,Gaia DR3 5337759796166267776,13.520000457763672,nan,nan,10.991999626159668,10.699000358581543,9.20199966430664,7.24399995803833,nan,nan,nan,1.258440718744296,0.775
1037,5615016530843378688,114.86364802585257,-24.918908544429822,-1.286805723576392,1.720756794296878,0.09033385398653665,5.4601007,14.1994,1.1319304,1.104988,1.029879,-1.0213473554514678,7687.71533203125,,nan,nan,nan,11.628999710083008,11.357000350952148,10.687000274658203,8.843000411987305,nan,nan,nan,1.1007123471016356,0.775
1038,5259332525076632320,150.13968167343637,-57.140553714838234,-6.417262616181572,4.384363920792692,0.33806991966808714,17.137947,14.577409,2.6557121,5.643679,1.2117641,2.222441442652517,2628.018310546875,2MASS J10003353-5708261,14.577400207519531,11.526000022888184,10.303999900817871,9.97599983215332,9.583999633789062,8.690999984741211,7.427000045776367,nan,nan,nan,1.0423540018792135,0.775
1039,3119839302943276544,99.673446078005,0.7429623196018766,-0.21196940425131824,0.3602985341873319,0.12171609217008993,7.0384355,12.941267,1.3025942,-0.24674523,0.98697966,-1.6319929844264784,6646.02685546875,EM* GGA  404,12.941300392150879,11.177000045776367,10.324000358581543,9.899999618530273,9.53600025177002,8.609999656677246,7.041999816894531,nan,nan,nan,1.2620823961426184,0.775
1040,446688938230050432,51.234948863212786,54.736282620605216,-0.6546815448499707,-0.05500705709063907,0.14915778278306593,5.571259,14.93805,1.6900511,-0.5114066,0.9780533,0.8062798650260916,5119.19970703125,,nan,nan,nan,10.592000007629395,10.246000289916992,9.706999778747559,8.489999771118164,nan,nan,nan,1.0912003863499073,0.775
1041,2164950390952504192,319.0155289151188,48.55233163164184,-2.8962297171438176,-3.596141524204424,0.17761547462218286,10.1505165,14.397272,1.8386841,1.3900113,1.0530097,0.6446761134328867,4881.048828125,,nan,nan,nan,10.336000442504883,9.937000274658203,9.064000129699707,8.154000282287598,nan,nan,nan,1.1013832194043325,0.775
1042,2058340678372999936,301.8025772463432,34.208363035966926,-3.2322364178557237,-5.6629394197308915,0.2000110207683181,5.632927,16.232424,2.6390638,-0.15172315,0.99432707,2.737693413843566,4469.25732421875,,nan,nan,nan,11.321999549865723,10.961000442504883,10.180000305175781,8.673999786376953,nan,nan,nan,1.0466343707318306,0.775
1043,4252998563535485952,280.41226525560035,-6.46854055552716,-1.1817992991236728,-3.6536968594820993,0.25138113861913675,12.869093,13.28356,1.2656717,-1.815382,0.9040721,0.2852232442867795,3444.21533203125,,nan,nan,nan,10.769000053405762,10.656000137329102,9.619000434875488,7.702000141143799,nan,nan,nan,1.0594888696962257,0.775
1044,2064158705477895296,306.7925392492714,38.90040768606701,-2.3200575351539787,-6.096113524161252,0.5547489088482449,42.911777,10.2696905,1.4404678,2.6908603,1.0932249,-1.009827202996938,1731.5513916015625,BD+38  4093,10.269700050354004,8.199000358581543,7.432000160217285,7.123000144958496,6.821000099182129,5.982999801635742,5.093999862670898,nan,nan,nan,1.2012602470379696,0.775
1045,5613254872696676224,112.31367466311133,-26.670855045628805,-0.7781677832571987,1.7496451521485488,0.07877368730368393,5.541008,13.858589,1.0169878,2.1130948,1.0644729,-1.6595049538407771,8135.80078125,,nan,nan,nan,11.39799976348877,11.12399959564209,10.350000381469727,8.055000305175781,nan,nan,nan,1.301902497480908,0.775
1046,2058120294997867392,306.7321346091366,38.214577808602414,-2.0385413975258624,-3.899610771214058,0.5269044011005269,31.254025,11.332158,1.246665,5.150518,1.1950471,-0.05918278061091797,1776.7840576171875,EM* AS  417,11.332200050354004,9.654000282287598,8.989999771118164,8.229000091552734,7.948999881744385,7.255000114440918,6.309999942779541,nan,nan,nan,1.3210889896675806,0.775
1047,3327918373807182080,98.02584458483395,10.60767261410152,-0.21347327142443745,-0.32565259520763856,0.18082929195561917,7.8560205,14.483699,2.8332777,2.9308417,1.1344184,0.7700427539329908,4265.43017578125,EM* LkHA  344,14.483699798583984,11.005000114440918,9.609000205993652,9.003999710083008,8.536999702453613,7.6579999923706055,6.896999835968018,nan,nan,7.80592e-14,1.17120997184067,0.775
1048,5351210499854147200,159.8374432274815,-57.46147627731701,-5.923514291770348,3.3254208925403907,0.22625093159523282,17.876032,12.845253,1.1180935,-2.0580597,0.92412084,-0.38179512876769195,4182.47119140625,THA 35-II-80,12.84529972076416,11.291999816894531,10.609000205993652,10.109999656677246,9.789999961853027,9.401000022888184,9.02400016784668,nan,nan,nan,1.3025637124627403,0.775
1049,5260176503346709376,150.29569358037676,-54.821191860103006,-4.143996785035291,2.641248314063098,0.10959583577079893,9.013544,13.620385,1.1218691,-1.8524947,0.93407905,-1.1806445654852418,6960.82568359375,NGC  3105   101,13.620400428771973,11.776000022888184,11.196999549865723,nan,nan,nan,nan,nan,nan,nan,1.1093188217429764,0.775
1050,5334826092991245824,176.66129006589318,-62.204260851772034,-5.893440456128624,1.1929684601471793,0.10546357422666279,6.219408,14.395209,1.3156796,-1.2457904,0.9551746,-0.48927825877512277,6938.52880859375,,nan,nan,nan,11.62600040435791,11.378999710083008,10.116000175476074,8.942000389099121,nan,nan,nan,1.135985519190885,0.775
1051,4063454544347085440,268.50979829669114,-27.98082394383892,-0.48478272210332707,-1.6058508102772346,0.34101765448274923,11.978714,14.638461,2.0617018,2.0686586,1.0717483,2.302345427967431,2617.7958984375,,nan,nan,nan,10.82699966430664,10.680000305175781,9.64900016784668,7.452000141143799,nan,nan,nan,1.0639715066251454,0.775
1052,1828299618680705920,297.51816354200196,23.642988787139384,-2.6015577392607447,-5.172533701021935,0.1329934738908667,5.706257,14.932592,1.5625868,0.25066218,1.0064784,0.5517440433173597,6026.6083984375,,nan,nan,nan,11.951000213623047,11.597999572753906,10.96500015258789,8.838000297546387,nan,nan,nan,1.143575195662982,0.775
1053,5335375951879909376,177.11820063450912,-60.95129190696045,-6.056716437175094,1.418591717243519,0.11769810032792477,8.588788,13.85815,1.2952576,-1.1966646,0.9590442,-0.788003205017624,6416.1328125,WRAY 15-882,13.858099937438965,nan,nan,10.553999900817871,10.310999870300293,9.70300006866455,6.413000106811523,nan,nan,nan,1.1984902079028994,0.775
1054,512699768076657280,20.83371962025339,63.97518888941972,-1.2617665145653876,-0.1845540430560659,0.17838000238588148,11.387218,14.037854,1.7563953,0.3738676,1.0115185,0.294585021628059,4726.17626953125,IPHAS J012320.11+635830.9,14.0378999710083,11.892000198364258,11.029000282287598,10.513999938964844,10.144000053405762,9.189000129699707,8.071999549865723,nan,nan,nan,1.3245594337668543,0.775
1055,2178242215216218752,327.1272158106443,57.42889420804376,-2.4025043156667736,-2.0768425976063174,0.2009928676512575,15.892004,13.598473,2.0007858,0.4385924,1.0166097,0.1143758277237481,4307.107421875,Cl* Trumpler   37    KUN     346,13.59850025177002,11.0600004196167,9.923999786376953,9.29800033569336,8.895000457763672,7.7129998207092285,6.184000015258789,nan,nan,nan,1.2457613690146732,0.775
1056,5600761981067184512,118.05092620481848,-27.691800412728828,-1.5469021283527948,1.9248018475996642,0.11291774411243675,7.0626044,14.195355,1.0969372,0.24419536,1.0069574,-0.5408336188482572,6600.9248046875,,nan,nan,nan,12.190999984741211,12.163000106811523,11.463000297546387,9.074000358581543,nan,nan,nan,1.111157567423289,0.775
1057,260169160084765568,70.3119672863891,50.57032908343204,0.13933245135498987,-0.7387286029457169,0.18551623780085646,8.460969,14.013606,1.2370567,2.0595825,1.0760449,0.3555157134290887,4445.2021484375,,nan,nan,nan,12.633000373840332,12.67199993133545,12.027999877929688,8.64799976348877,nan,nan,nan,1.1298621746196646,0.775
1058,2028572500583724928,298.9945392834682,29.118288301823416,-2.4675642962980913,-5.02624694065633,0.25099330611927556,20.53598,13.210841,1.1116114,1.0397128,1.0330415,0.2091518748604564,3507.83984375,,nan,nan,nan,10.878999710083008,10.668000221252441,9.97700023651123,8.628000259399414,nan,nan,nan,1.1976903883124193,0.775
1059,2066960849522712960,310.8195459869334,43.38510910640531,-2.914725943534505,-4.685193428136294,0.2355807676966142,9.589167,15.493602,2.816701,0.68127877,1.0228512,2.3543009625202345,3625.770751953125,,nan,nan,nan,10.005999565124512,9.62600040435791,8.706000328063965,7.126999855041504,nan,nan,nan,1.2069877055677682,0.775
1060,2034406165692142336,300.0781063675116,33.45502644414063,-2.690546489694676,-4.619310106529487,0.10849219805348324,5.5748677,14.854132,1.7195377,-1.0337014,0.96371883,0.031124239109502128,6930.82861328125,,nan,nan,nan,11.434000015258789,11.11400032043457,12.414999961853027,8.890999794006348,nan,nan,nan,1.249604516186451,0.775
1061,4067576441578915968,269.4433711515958,-24.202626897405032,0.5639204024309793,-0.9755720061022912,0.6030397125362076,32.49936,10.720635,1.4456425,-0.977282,0.9527203,-0.37763502047060626,1568.1943359375,EM* AS  258,10.720600128173828,8.85200023651123,8.100000381469727,7.678999900817871,7.389999866485596,6.664000034332275,5.090000152587891,nan,nan,nan,1.2402845038937114,0.775
1062,2060934598108584960,303.877012784656,38.19274031337094,-2.9871707252387703,-5.183079752428963,0.15366679484704748,5.3833284,15.711044,2.1491652,-0.021562565,0.99847376,1.6439444761968645,5180.27490234375,,nan,nan,nan,11.527000427246094,11.121000289916992,10.406000137329102,9.309000015258789,nan,nan,nan,1.0154125133073173,0.775
1063,5258615918383117824,153.2263122520614,-57.9636193033234,-5.058622724070677,3.280067625161278,0.19522624777343173,10.169565,14.808734,2.4435616,0.77412784,1.0282449,1.261424976471151,4259.7451171875,2MASS J10125432-5757490,14.808699607849121,11.670000076293945,10.276000022888184,9.28499984741211,8.791999816894531,7.745999813079834,5.8520002365112305,nan,nan,nan,1.0534648897803756,0.775
1064,5538811991258185600,116.22755134246651,-38.06431830744219,-0.7718505502253862,2.023505394615271,0.07468829002597428,5.276262,14.004673,1.5516567,-1.1465452,0.95732003,-1.6290644135297683,8845.2607421875,,nan,nan,nan,11.006999969482422,10.706000328063965,10.402999877929688,9.168000221252441,nan,nan,nan,1.2005611018549882,0.775
1065,2935197628101163520,108.60188913854383,-16.026591780821853,-0.8247789129715853,1.8788320048946532,0.11351964547452424,5.606978,14.176264,1.0133095,0.79362786,1.0311015,-0.5483810601158581,6331.37890625,,nan,nan,nan,11.852999687194824,11.557999610900879,10.619000434875488,8.79800033569336,nan,nan,nan,1.1571597159578417,0.775
1066,5542171445961542784,126.90341904846797,-36.13025818275889,-2.117481505152157,2.5480507874249962,0.10164654037604265,7.459171,13.996672,1.0009918,-0.24690785,0.99103165,-0.9678653150932419,7006.45654296875,2MASS J08273682-3607489,13.996700286865234,12.437000274658203,11.824999809265137,11.543000221252441,11.199000358581543,10.095999717712402,8.461999893188477,nan,nan,nan,1.3070383381052029,0.77
1067,4069014151801225216,270.279260558916,-24.297461026335903,0.1288855620195023,-1.4682377494956071,0.3783640328518725,18.479254,12.172404,1.2601318,-3.9353924,0.82088536,0.06195351832290186,2551.639404296875,,nan,nan,nan,9.355999946594238,9.16100025177002,8.241999626159668,5.928999900817871,nan,nan,nan,1.1593908585348516,0.77
1068,2949533782256759040,104.35662877645946,-13.163825280069235,-0.18071381841794185,1.0142416383880333,0.11464240725663405,5.277388,14.618918,1.2562265,1.3311901,1.0586447,-0.08435509720067103,6223.0908203125,,nan,nan,nan,11.838000297546387,11.48799991607666,10.510000228881836,9.041000366210938,nan,nan,nan,1.2323305345577755,0.77
1069,2008292901933681792,342.08391759417486,59.14867440055756,-3.0313852378610604,-2.4543129844914175,0.3177510863131707,18.344627,12.995177,1.6477213,8.838005,1.3602171,0.5056124888573876,3023.1953125,,nan,nan,nan,9.60099983215332,9.25100040435791,8.40999984741211,7.581999778747559,nan,nan,nan,1.2192190450915958,0.77
1070,5333029456628202496,179.3493494889323,-63.33015014740973,-5.691152365589104,0.46740970072761295,0.2433295484028699,18.412867,13.491637,1.4853106,-2.624571,0.9081917,0.4226114804741101,3565.519775390625,Gaia DR3 5333029456628202496,13.491600036621094,nan,nan,9.934000015258789,9.758000373840332,8.847999572753906,7.460000038146973,nan,nan,nan,1.0369488871274188,0.77
1071,5312029128106256640,142.34300217446446,-53.697379865013886,-3.881756773744976,3.2832565774254814,0.09829922557075363,7.9230733,13.475545,1.2425356,-2.1402802,0.9150596,-1.5617045887445506,7612.224609375,UCAC4 182-035000,13.475500106811523,11.772000312805176,11.052000045776367,10.524999618530273,10.210000038146973,9.491999626159668,8.925999641418457,nan,nan,nan,1.2997706156805933,0.77
1072,4251772024029409280,279.9556910641956,-8.427859443477935,-1.0900818342500727,-3.6253038120941574,0.33456594680013335,20.732727,11.950861,1.1903353,-0.57999325,0.9713163,-0.4267303479052167,2750.53759765625,,nan,nan,nan,8.963000297546387,8.8100004196167,8.32699966430664,6.857999801635742,nan,nan,nan,1.260870504521422,0.77
1073,5544607448334156416,122.29674679622353,-36.1500438771116,-1.8473976576519568,2.334021588731763,0.1424516695672798,11.31571,13.799622,1.1402359,-0.12738876,0.9947504,-0.43204069977159065,5605.39990234375,2MASS J08091123-3609001,13.799599647521973,12.534000396728516,11.973999977111816,11.17199993133545,10.869000434875488,10.15999984741211,9.092000007629395,nan,nan,nan,1.1997913854273892,0.77
1074,4155504626980547200,278.5647952120403,-9.651975189823673,-1.2339905068051682,-3.200702284117314,0.3868814507992624,25.44714,13.211152,1.7875137,-0.07275071,0.9949146,1.1490416156267074,2321.96240234375,,nan,nan,nan,10.33899974822998,10.140999794006348,8.949999809265137,6.8460001945495605,nan,nan,nan,1.1033379565010961,0.77
1075,488195708336913920,55.87667490143253,64.60186816202916,0.8094468061873656,-0.19748655304193918,0.32378152340824995,22.80372,10.949063,1.1202002,2.9164944,1.0858792,-1.499676388358452,2833.30615234375,EM* AS   76,10.94909954071045,9.611000061035156,9.074000358581543,8.710000038146973,8.425999641418457,7.5269999504089355,6.517000198364258,nan,nan,nan,1.2795439202066057,0.77
1076,2012912500041834752,355.87746158072054,61.93003427538147,-2.3387333171109463,-1.012531488376715,0.19574253514309065,15.215988,10.710156,1.5173206,2.3911662,1.0883696,-2.831417515525338,4601.3076171875,EM* AS  513,10.710200309753418,8.637999534606934,7.810999870300293,7.257999897003174,6.940999984741211,6.126999855041504,5.208000183105469,nan,nan,nan,1.1279932796206276,0.77
1077,445434635982458880,57.45460001113779,55.1863360207838,0.13005885726615066,0.09426891707092094,0.18110250019731094,9.211905,14.156094,2.4522238,1.0244455,1.0297754,0.4457158272927444,4453.74462890625,,nan,nan,nan,9.40999984741211,9.043999671936035,8.303000450134277,7.295000076293945,nan,nan,nan,1.1083387239505915,0.77
1078,1980808959536577792,326.6859212834742,51.54497079890107,-3.520872027904861,-3.166603864930069,0.14436428979833307,5.5623207,14.77249,1.9258642,1.5155435,1.0545111,0.569788441130683,5538.9404296875,HBHA 5204-15,14.777700424194336,12.338000297546387,11.416000366210938,10.859999656677246,10.4399995803833,9.041999816894531,6.77400016784668,nan,nan,nan,1.2199259434777607,0.77
1079,2027036517183674240,297.5520106659307,26.482521871752578,-3.2588801469362125,-6.266113080121518,0.20538106459659158,10.09646,14.856226,2.5548182,1.3667988,1.0399868,1.4190279709118698,4040.34375,,nan,nan,nan,10.048999786376953,9.6850004196167,10.590999603271484,6.172999858856201,nan,nan,nan,1.058100520319346,0.77
1080,2166801109542491648,313.46756461747316,46.8138727099971,-2.9487810636761465,-3.958775166635937,0.16032294227831131,7.4193683,15.33606,1.9931622,-0.23568411,0.99132085,1.3610379429046127,5258.8583984375,,nan,nan,nan,11.609000205993652,11.314000129699707,11.14900016784668,9.21500015258789,nan,nan,nan,1.0454906284030931,0.77
1081,5309203005268068096,145.8086366757902,-54.03754666857382,-4.150261041876653,3.2431051925211762,0.07515087851347776,6.169964,13.712967,1.2709274,0.80963016,1.0287739,-1.9073627717876498,8871.640625,,nan,nan,nan,9.789999961853027,9.47599983215332,8.6850004196167,7.732999801635742,nan,nan,nan,1.3093232560964805,0.77
1082,4320256067795902976,289.4254251935409,14.258621319664247,-1.6734835887668285,-4.122563794112977,0.30431344490846796,20.00995,11.783539,1.2074881,0.6319825,1.0228652,-0.7998554796498638,2960.777587890625,EM* AS  351,11.783499717712402,10.229999542236328,9.62600040435791,9.232999801635742,8.9350004196167,8.111000061035156,7.419000148773193,nan,nan,nan,1.2061587067543693,0.77
1083,540733569365903360,43.2669311654054,67.51681632771073,0.51056178391862,0.4941103365634012,0.1810428247739294,11.869769,13.868312,1.6533251,0.27379996,1.008169,0.1572184680537596,4638.1298828125,,nan,nan,nan,10.677000045776367,10.36400032043457,9.609999656677246,8.413000106811523,nan,nan,nan,1.2743176746988116,0.77
1084,4152400843079597312,275.57209356861273,-13.887095144041972,0.2965017997824311,-2.353932139276104,0.5388264809276511,32.045525,11.451487,1.9500713,-1.5085471,0.93226975,0.10873124362316133,1769.3145751953125,,nan,nan,nan,7.179999828338623,7.14900016784668,6.813000202178955,5.788000106811523,nan,nan,nan,1.0450362504855126,0.77
1085,5310775959739334912,141.3644686956528,-53.58662909899701,-3.904634585854522,3.4366217757685087,0.11312960314598206,6.214453,14.715154,1.1260347,1.8749717,1.0686052,-0.01696498764373544,6893.3779296875,,nan,nan,nan,12.142999649047852,11.814000129699707,10.678000450134277,8.961000442504883,nan,nan,nan,1.2065033025401022,0.77
1086,2177966340878500992,323.2615413243587,56.557884752674944,-2.742749674273009,-2.335472689055131,0.12293765764565727,10.369087,13.020527,1.7900629,2.0215895,1.0763977,-1.5310484431680855,6794.59521484375,EM* GGR   29,13.020500183105469,10.722000122070312,9.817000389099121,9.45300006866455,9.137999534606934,8.418999671936035,7.763000011444092,nan,nan,nan,1.2416302668719188,0.77
1087,5861275180991622784,187.76603270628146,-64.46741589579504,-5.448079298949574,0.24706233744198347,0.31936808054281024,25.046423,13.193936,1.3131752,1.182913,1.0400985,0.7153938885509952,2840.177734375,[GM76]  78,13.193900108337402,11.390000343322754,10.888999938964844,10.508999824523926,10.352999687194824,9.810999870300293,8.99899959564209,nan,nan,nan,1.0245733197109408,0.77
1088,449344946004235008,50.95023735218341,56.83684921704555,-0.2629234130093364,0.04120359819397177,0.3409154777671785,20.246319,13.646889,2.2588387,4.0817695,1.1671958,1.3101223274424996,2608.9658203125,,nan,nan,nan,9.303000450134277,8.960000038146973,8.163999557495117,7.230000019073486,nan,nan,nan,1.0728844895152558,0.77
1089,2055718446227307392,303.0194475577756,34.2918435328925,-2.995029055483382,-4.82094169224364,0.14000104715309666,6.1495433,15.306742,2.0157108,-0.37017596,0.9871284,1.037398134694115,5677.46826171875,Gaia DR3 2055718446227307392,15.323200225830078,nan,nan,11.371999740600586,11.111000061035156,11.11400032043457,8.696999549865723,nan,nan,nan,1.135140789709052,0.77
1090,2173743872632789632,329.3245254307291,54.22525250152847,-3.6997267200862014,-3.428216813491689,0.24912546505677718,20.018513,12.539931,1.133523,4.405631,1.1695592,-0.47797809053930607,3868.824462890625,EM* VES  920,12.539899826049805,10.888999938964844,10.324999809265137,9.880999565124512,9.583999633789062,8.70300006866455,7.873000144958496,nan,nan,nan,1.2831632313268384,0.77
1091,5618354957384978176,112.66818561917842,-23.782731971120956,-0.9155429748848529,1.3931877401713535,0.10827228171891277,5.260595,14.851325,1.0760937,1.1490753,1.0257499,0.02391148085914807,6971.31005859375,,nan,nan,nan,12.161999702453613,11.75100040435791,10.64799976348877,8.369000434875488,nan,nan,nan,1.296068517062133,0.765
1092,4097485013277262720,273.74437740474053,-17.01647019615471,0.030396737129443806,-2.625433757507628,0.37835461170104806,23.960459,12.4022665,1.7389326,-1.6250606,0.91782284,0.29176166177343177,2582.0205078125,,nan,nan,nan,8.982000350952148,8.746000289916992,9.91100025177002,8.637999534606934,nan,nan,nan,1.2062953347421126,0.765
1093,5867094380569493888,208.78592136267528,-61.38996300997516,-5.900336874459448,-1.9256585363903962,0.2801543851567786,15.577378,14.560613,2.0257616,2.7537012,1.0654438,1.797599802095764,3223.7236328125,,nan,nan,nan,10.840999603271484,10.621000289916992,10.45199966430664,7.4120001792907715,nan,nan,nan,1.0484066060500226,0.765
1094,5588560013329747200,116.12541903558709,-34.544760845859805,-2.1536632557738002,3.0824551092586354,0.2558350183107383,25.288229,13.079297,1.2779284,0.8708382,1.0281762,0.11909701465425115,3490.1904296875,,nan,nan,nan,9.980999946594238,9.61299991607666,8.586999893188477,7.432000160217285,nan,nan,nan,1.3443615427451059,0.765
1095,276089744858540416,62.49689693168398,54.57281895012654,-0.2109610802139271,-0.0958261130356183,0.1684714319239101,8.807377,14.130363,1.489541,0.38253438,1.0108455,0.26299480019395816,4842.4287109375,,nan,nan,nan,10.843000411987305,10.468000411987305,9.347999572753906,7.675000190734863,nan,nan,nan,1.2936570549959576,0.765
1096,2174941859267508352,327.7062293735291,56.18648453087379,-3.8019388282393525,-2.9560548330481233,0.23167170138981072,18.991493,13.212069,1.5199747,5.3325744,1.2077743,0.036433498358853456,3821.21728515625,,nan,nan,nan,9.932000160217285,9.607000350952148,8.729999542236328,7.752999782562256,nan,nan,nan,1.2093974073307847,0.765
1097,5338169944027424384,164.59604367777942,-59.87142618609828,-5.232211711723147,2.1317619874155196,0.10918529454811157,7.8017974,13.854912,1.3132515,-2.6839643,0.90130883,-0.9542674456544162,6724.91943359375,,nan,nan,nan,10.437999725341797,10.114999771118164,7.506999969482422,5.4720001220703125,nan,nan,nan,1.2797423390455762,0.765
1098,461899062395383808,50.511096563229906,59.57512467640883,0.04673090192410742,-0.2451359493453652,0.08748349450654137,5.79871,13.777902,1.6478062,0.015387371,0.999741,-1.5124677380363813,7817.251953125,,nan,nan,nan,9.895000457763672,9.5,8.673999786376953,7.73799991607666,nan,nan,nan,1.266698814196246,0.765
1099,5529097771668245632,129.7907793301792,-38.69173589739815,-2.5489662355422666,3.1365757619513523,0.08325775383732242,8.035145,13.272077,2.086546,0.17586736,1.0050358,-2.1257999426008674,8144.51416015625,WRAY 15-250,13.272100448608398,10.54699993133545,9.593999862670898,9.279000282287598,9.027999877929688,8.62600040435791,7.864999771118164,nan,nan,nan,1.2381719062023728,0.765
1100,2162523631351596544,316.7748772607599,45.04233752676727,-3.2888801004758106,-4.142153602644708,0.13756763303814706,5.5698166,15.620646,1.6271162,-0.86008865,0.97008306,1.3132278015322143,5876.9501953125,,nan,nan,nan,12.194999694824219,11.916000366210938,11.364999771118164,8.88700008392334,nan,nan,nan,1.1618892117701207,0.765
1101,2020224114945678208,294.2358186338068,23.23248539649536,-2.4581188859420022,-6.36914863471229,0.1690590643402008,7.3207626,14.983361,1.5469666,0.3178949,1.0081185,1.1235535493881024,5048.95263671875,,nan,nan,nan,11.788000106811523,11.574000358581543,10.8149995803833,8.42300033569336,nan,nan,nan,1.1578982783033815,0.765
1102,2170419155617093760,315.97684930092845,52.91193297297886,-3.3567350486730105,-4.019397479214293,0.3568723903384936,12.665063,15.638423,2.9270687,0.5037109,1.0179467,3.4009877149234633,2502.09130859375,,nan,nan,nan,10.380000114440918,9.965999603271484,9.083000183105469,7.906000137329102,nan,nan,nan,1.067503534807017,0.765
1103,5962760890117557888,264.4027663879121,-35.841843536953384,-0.12534773017763998,-2.0541039484009715,0.49256555537817714,26.956137,11.931951,1.3739119,-0.83691865,0.9604184,0.3942707630607174,1938.646728515625,WRAY 15-1744,11.932000160217285,nan,nan,9.152999877929688,8.894000053405762,8.034000396728516,7.270999908447266,nan,nan,nan,1.2683160405302396,0.765
1104,5595523495349664640,117.37855282166998,-31.365038924363937,-1.15605918670106,2.3307517552682175,0.13901539779596364,8.389358,14.523865,1.0674772,0.7947996,1.0250611,0.23917928000667388,6013.49560546875,,nan,nan,nan,11.819000244140625,11.545999526977539,10.95300006866455,8.430000305175781,nan,nan,nan,1.0861723130860284,0.765
1105,5593963735024585728,117.77034311800432,-33.81151670212608,-0.9384863002360428,1.8311116725294103,0.13255742045726165,5.250952,15.614349,2.2826357,0.26355994,1.0079439,1.2263695862528614,5762.943359375,,nan,nan,nan,11.373000144958496,11.038000106811523,10.098999977111816,8.366999626159668,nan,nan,nan,1.0623906440779154,0.765
1106,5865154876530538112,201.5530628276173,-63.35119414216771,-6.66996826503557,-1.252909193974995,0.12743547447002057,7.4565053,13.993994,1.0220785,-3.0240448,0.90019614,-0.4795545395439582,6050.8876953125,,nan,nan,nan,11.484999656677246,11.177000045776367,10.932000160217285,8.61400032043457,nan,nan,nan,1.1969702971976182,0.765
1107,2030911608491070976,300.5161587900492,31.66679389642066,-2.9041737038318356,-5.0631888362176625,0.18426842315753647,9.337387,14.540391,1.6332531,1.1896573,1.0407624,0.8676455656503919,4739.5693359375,,nan,nan,nan,11.055000305175781,10.746999740600586,10.329999923706055,8.630999565124512,nan,nan,nan,1.1595945429609722,0.765
1108,445476657942841984,58.27117981575182,55.781062866579965,-0.30588055193175306,0.01730358793299479,0.2510458571732641,19.853544,12.504475,1.5185738,0.38038868,1.0117322,-0.4967600654858124,3777.1455078125,,nan,nan,nan,9.690999984741211,9.447999954223633,9.067999839782715,8.428000450134277,nan,nan,nan,1.2070546294067075,0.765
1109,2163690281919767424,315.81755534292716,47.07349804000719,-2.975870815309568,-3.7791840478791547,0.16993131844107523,7.092289,14.78148,1.7818527,0.31323707,1.0105034,0.9328469703701501,5163.2197265625,,nan,nan,nan,10.833999633789062,10.496999740600586,9.215999603271484,6.952000141143799,nan,nan,nan,1.0310578304592852,0.765
1110,5313273461719986944,141.44494054623496,-51.71185257931577,-4.326088420583509,3.5163216755108424,0.1654515759755013,17.454525,12.11055,1.2631788,-2.37902,0.91531646,-1.7960955317433651,5723.3359375,WRAY 15-378,12.11050033569336,10.48900032043457,9.77299976348877,9.333999633789062,9.038999557495117,8.369999885559082,8.161999702453613,nan,nan,nan,1.2313010613350772,0.765
1111,4057250275070511360,267.5607116114662,-29.017258325670394,-0.7009019082664788,-1.8940296746638525,0.19738938888017465,9.668871,13.030369,2.841815,-6.229005,0.7565684,-0.493012182748064,4156.298828125,,nan,nan,nan,8.008999824523926,7.671000003814697,6.455999851226807,3.9670000076293945,nan,nan,nan,1.0543673850570887,0.765
1112,275097603111205120,61.45003015212605,52.945398227520776,0.05651461722716859,0.31813344432527557,0.15213231060852336,9.24256,13.648331,1.1777868,3.8337102,1.1034743,-0.440562004284196,5433.62255859375,,nan,nan,nan,10.270999908447266,9.87399959564209,8.95199966430664,7.783999919891357,nan,nan,nan,1.2794261995196203,0.765
1113,5878249956814948352,223.17378985023626,-59.495609222235494,-4.749367798544402,-3.8683781062128393,0.4355385785091594,32.97987,13.427148,1.9692726,-1.7520124,0.9393132,1.622281012089605,2093.184326171875,,nan,nan,nan,9.267000198364258,8.901000022888184,7.086999893188477,3.377000093460083,nan,nan,nan,1.007978741118758,0.765
1114,2016871532171111808,350.83212973754354,63.716419118057054,-2.386029815120413,-1.3116679709502315,0.15266576830549036,7.054113,14.430084,1.8496933,9.652274,1.3724637,0.34879256695250405,5368.22412109375,HBHA 6207-37,14.430100440979004,11.859000205993652,10.380000114440918,9.461999893188477,8.854000091552734,8.032999992370605,7.236999988555908,nan,nan,nan,1.2571329053728537,0.765
1115,512634828169783808,21.763496278385997,63.72590696912425,-1.162717592088929,-0.0850877342235147,0.1814589038237801,11.959511,14.064463,1.5729418,1.1314656,1.0364126,0.358354076827915,4720.564453125,IPHAS J012703.28+634333.3,14.044500350952148,11.602999687194824,10.824999809265137,10.895000457763672,10.553999900817871,9.803999900817871,8.848999977111816,nan,nan,nan,1.1760628118100886,0.765
1116,2027481677635410688,298.9849480392115,27.082407738905786,-2.022743435748732,-4.578240433537898,0.43311579895063423,28.430649,11.627992,1.5340815,5.5961986,1.1815697,-0.18898819384571652,2169.47509765625,Hen 3-1802,11.628000259399414,9.718000411987305,9.03499984741211,8.484999656677246,8.163999557495117,7.328000068664551,6.310999870300293,nan,nan,nan,1.1578853102366282,0.765
1117,2165562715851258496,316.594626059193,48.874345532891546,-3.3054488061840996,-3.692960941868128,0.17871323231660777,9.369266,14.7190275,1.9472332,1.5147663,1.0571504,0.9798110682492691,4761.615234375,,nan,nan,nan,10.567000389099121,10.270999908447266,9.64900016784668,9.008000373840332,nan,nan,nan,1.2215771321247886,0.765
1118,3370754659630745344,94.47878683975036,18.219495591352764,-0.14992305458015223,-0.6295754439953812,0.19218708922948172,6.462334,14.541929,2.6731977,2.230782,1.1094204,0.9605502910873689,4178.8994140625,,nan,nan,nan,8.940999984741211,8.505999565124512,7.677999973297119,6.570000171661377,nan,nan,nan,1.0534450025511863,0.765
1119,2029828349005671424,301.66276793435776,30.215121489795923,-3.0742531426277564,-4.837313754944227,0.0950876126517471,5.6954174,14.408399,2.3779058,0.52552843,1.0157688,-0.7009816528717039,7191.69873046875,,nan,nan,nan,9.918999671936035,9.576000213623047,8.895000457763672,8.935999870300293,nan,nan,nan,1.0100024306917208,0.765
1120,5522042308635910272,130.75202831858903,-45.62398781453664,-3.480030746318875,3.894695101669754,0.13277600067274978,6.880939,14.752443,1.3460274,0.20992167,1.0071603,0.3680412295229978,6044.02490234375,,nan,nan,nan,11.767000198364258,11.479000091552734,10.411999702453613,9.02400016784668,nan,nan,nan,1.0980323594024604,0.765
1121,508882332425999232,30.513154811302712,63.03707276910649,-1.6497245453912892,0.5304465942000227,0.10970470839209649,8.15502,13.517873,1.4514999,0.08017184,1.0017196,-1.281000852818977,6900.6171875,GSC 04037-03179,13.517900466918945,11.616999626159668,10.859999656677246,10.418999671936035,10.086000442504883,9.269000053405762,7.921000003814697,nan,nan,nan,1.1208659872498905,0.765
1122,4155018024350569216,278.3017428407044,-10.420475530906844,0.1238209322456423,-0.15581672051869186,0.4898737125389384,27.02641,13.6360445,2.0895872,-0.73480666,0.9639315,2.086465177743758,1872.112060546875,UCAC2  28238232,13.63599967956543,11.0649995803833,10.208000183105469,nan,nan,nan,nan,nan,nan,nan,1.1894325931762704,0.765
1123,2030648653406404480,300.4247733173899,30.560309766446856,-3.078330696391952,-5.843066549515665,0.1820845082129449,8.278463,14.638357,1.57724,3.4513726,1.1180589,0.9397221499939974,4751.98779296875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1007782629149876,0.765
1124,270346377148562816,64.69083393776724,49.3941304411866,0.25563460459011017,-0.7061913736877938,0.235368321190375,10.904883,14.521712,1.6336126,1.710854,1.0499806,1.3804523514754834,3749.05224609375,2MASS J04184580+4923388,14.530500411987305,12.335000038146973,11.531000137329102,11.880000114440918,11.656000137329102,10.746999740600586,9.017000198364258,nan,nan,nan,1.1282095871339994,0.765
1125,5330402031811186432,134.1520340180401,-46.39925648317009,-2.4845412382466665,3.0507831518513115,0.43885012350899477,30.002295,11.88303,1.6447592,-0.6271854,0.977512,0.094611062341599,2253.534423828125,,nan,nan,nan,5.109000205993652,3.994999885559082,2.638000011444092,1.378999948501587,nan,nan,nan,1.3503856385964352,0.76
1126,444311209975856768,59.03461333690626,53.7572496866684,-0.16476592450813998,-0.5389558066002553,0.27102330869900093,8.734478,15.22177,2.9642105,3.212443,1.1138343,2.386803501154393,3065.077880859375,,nan,nan,nan,9.673999786376953,9.232999801635742,8.303000450134277,7.150000095367432,nan,nan,nan,1.0945243217170022,0.76
1127,3375435619929489408,92.55178984929276,21.703122676087652,0.319492376722888,-0.2664936263019735,0.39944223417193375,10.826616,15.125857,2.6453323,-1.1239682,0.94070053,3.1331272640223844,2218.091552734375,ZTF J061012.43+214211.3,15.125900268554688,11.664999961853027,10.461000442504883,9.986000061035156,9.565999984741211,8.588000297546387,7.493000030517578,nan,nan,nan,1.1590369359998867,0.76
1128,512349814141878016,23.604518165012923,62.90451491817304,-1.8726020318050007,-0.0349614755594253,0.1583363732154055,6.6772013,15.099266,1.9342003,0.7941818,1.0255936,1.0971695170248381,5166.150390625,,nan,nan,nan,11.190999984741211,10.859999656677246,9.979999542236328,8.666999816894531,nan,nan,nan,1.2019618613697476,0.76
1129,2012320859700332928,352.5144811119852,60.43041771728121,-2.688022588458899,-1.8004470264389587,0.24957948956017162,12.924716,13.855754,1.9907675,8.215279,1.3433901,0.8417983594249208,3570.454833984375,,nan,nan,nan,9.590999603271484,9.23900032043457,8.53499984741211,7.513000011444092,nan,nan,nan,1.0640877076473034,0.76
1130,442755538461108736,51.22180177098954,51.87989735386544,-0.10278354121601485,-0.5091952410948242,0.17050093786151863,10.300644,13.758246,1.3929262,0.043535348,1.0006984,-0.08311971705775889,4771.7138671875,UCAC4 710-027074,13.758199691772461,12.057999610900879,11.348999977111816,10.715999603271484,10.319000244140625,9.343999862670898,7.900000095367432,nan,nan,nan,1.3398603424374207,0.76
1131,2165964415544945536,317.5718746259503,49.307696759856384,-4.008985950346945,-4.400415887417257,0.17139526676871722,10.436027,14.446685,1.9307041,1.0820938,1.0398773,0.6166789589816588,4738.87109375,IRAS 21086+4906,14.446700096130371,11.958999633789062,9.845000267028809,7.690999984741211,6.419000148773193,3.9010000228881836,2.440999984741211,nan,nan,nan,1.2358080096646997,0.76
1132,3449801952165196928,90.56223433532148,30.59357141067937,0.10850417511934168,-0.7786204526379691,0.1648524636575498,8.046485,13.638772,1.2799339,-0.57123023,0.97307193,-0.27575077972678486,4690.1220703125,UCAC4 603-029481,13.638799667358398,11.956999778747559,11.161999702453613,10.623000144958496,10.279000282287598,9.376999855041504,7.989999771118164,nan,nan,nan,1.2321622570271473,0.76
1133,2017861951648076160,293.3125684202031,20.883270981339397,-2.5621527385293996,-5.179781506662896,0.1957130249857763,9.407486,14.541553,1.6664743,-0.2942225,0.98897594,0.9996511913786676,4351.50634765625,,nan,nan,nan,11.668999671936035,11.437999725341797,10.123000144958496,8.295999526977539,nan,nan,nan,1.0290723274774525,0.76
1134,444182154797094528,57.73357518968306,53.18937243838384,0.037106815150747756,0.17487396283401602,0.26067815162746055,7.564333,15.542907,2.4266996,3.515316,1.1315728,2.623429925732612,3369.568359375,,nan,nan,nan,10.559000015258789,10.190999984741211,9.437999725341797,9.010000228881836,nan,nan,nan,1.0222094735629865,0.76
1135,5334698584009082880,179.93264241304794,-62.09367105428433,-6.342438150065607,0.8339355372263314,0.08424264401272313,5.132533,14.168524,1.4721498,-2.3800347,0.9174578,-1.2038162664515468,7943.1240234375,,nan,nan,nan,11.036999702453613,10.765999794006348,10.01200008392334,8.991000175476074,nan,nan,nan,1.2218320723636211,0.76
1136,5526904933162648320,128.0755158794406,-41.615707861823616,-2.7127072426251115,3.7638024995288033,0.11624313465697914,7.0611506,14.570407,1.1444654,0.8711681,1.0302645,-0.10275652224497378,6590.12890625,,nan,nan,nan,11.541999816894531,11.147000312805176,10.157999992370605,8.70300006866455,nan,nan,nan,1.3122743084327142,0.76
1137,523080841468370560,17.494976458249226,62.87479469937902,-0.9439425295573347,0.38884784376260634,0.1174368265673536,7.009279,14.2862625,1.5637789,0.5749705,1.0182678,-0.36471595267941836,6398.767578125,HBHA 6210-03,14.286299705505371,12.437999725341797,11.572999954223633,10.845999717712402,10.557000160217285,9.954999923706055,8.574000358581543,nan,nan,nan,1.2537784087354327,0.76
1138,461946173894975488,49.00630575131281,58.860554585279665,-0.5378926339051509,0.7531491258935176,0.1462545818181422,11.2278385,13.316772,1.6139736,1.165883,1.0345284,-0.8576801370121956,5434.33642578125,,nan,nan,nan,10.310999870300293,10.138999938964844,10.720999717712402,8.699000358581543,nan,nan,nan,1.0075302117195695,0.76
1139,6732141372826712448,281.6630029000553,-35.38349585453624,-11.97225318813396,-12.98795802198008,0.1970725957056367,12.964405,11.875624,1.7214298,-1.7777475,0.91339344,-1.6512451127200727,4708.7890625,,nan,nan,nan,8.633000373840332,8.666999816894531,8.454000473022461,8.079000473022461,nan,nan,nan,1.0051695904593045,0.76
1140,2203595853840534656,328.08910423570535,60.698256413685066,-3.0370835448675697,-2.3168768363424084,0.2101211913675044,17.331017,13.204087,1.0091715,2.8972585,1.1086324,-0.18356346987900096,4265.09228515625,,nan,nan,nan,10.720000267028809,10.354999542236328,9.354999542236328,8.447999954223633,nan,nan,nan,1.3077502434554849,0.76
1141,2165765025988158976,317.62966495405277,49.07063730809307,-4.206671896351546,-5.119150747538912,0.24055274692304227,17.435812,12.91015,1.392704,2.009037,1.0704855,-0.18379882287986504,3972.358154296875,,nan,nan,nan,9.895000457763672,9.54699993133545,8.689000129699707,7.861999988555908,nan,nan,nan,1.2882396864442183,0.76
1142,4053981113432354304,266.91027432747984,-33.008015085473666,-0.09171546931061342,4.718942728611103,0.42557351301521196,18.756792,11.256817,1.4450083,-7.3790026,0.7256935,-0.5983101841624681,2224.604736328125,CD-32 13334,11.256799697875977,9.407999992370605,9.02299976348877,8.496000289916992,8.229000091552734,7.245999813079834,5.869999885559082,nan,nan,nan,1.0072578962327285,0.76
1143,527920204455592960,8.200033095187642,66.79987625592409,-1.4846770433471543,-0.08520765523296486,0.140773146401619,8.715829,14.356281,1.89851,-0.3352306,0.98730755,0.09888036840208159,5843.08984375,2MASS J00324800+6647596,14.334600448608398,12.11299991607666,11.196000099182129,10.506999969482422,10.194999694824219,9.444000244140625,8.659000396728516,nan,nan,nan,1.2168460645915062,0.76
1144,511819986974422784,27.27155841897889,62.820073486576156,-0.9176473209110697,0.007576136601625595,0.18237994883424768,13.755357,13.680339,1.6569147,1.7145457,1.0479995,-0.014775692774776417,4587.44970703125,IPHAS J014905.20+624912.3,13.680299758911133,11.486000061035156,10.663999557495117,10.152999877929688,9.829000473022461,8.970000267028809,8.28499984741211,nan,nan,nan,1.0122261822221967,0.76
1145,249597630660463104,56.368531615913,50.057216050532894,-0.6709745871539131,-1.0650340814047015,0.2630586797988435,18.17946,13.104684,1.3582287,0.060673013,1.0013332,0.20494705708461325,3326.31005859375,EM* GGA  261,13.104700088500977,11.335000038146973,10.640999794006348,10.055999755859375,9.74899959564209,8.901000022888184,7.875999927520752,nan,nan,nan,1.1668335113351613,0.76
1146,444651302667708160,58.88870548602855,55.1267825577955,0.1298903036259465,0.37462363959371076,0.13440545864433112,9.221269,13.279742,1.5249348,1.5594957,1.0468565,-1.0781732231327759,5834.8671875,EM* GGA  270,13.27970027923584,11.187000274658203,10.282999992370605,9.763999938964844,9.383999824523926,8.503000259399414,7.788000106811523,nan,nan,nan,1.3006505275976714,0.76
1147,523374307995881856,16.068677735068942,63.68439913350476,-2.1856122533763385,-0.5279830637731155,0.2414438072453576,19.804289,12.821816,1.4725094,0.26021698,1.0078033,-0.2641032019648897,3956.991943359375,EM* GGA   12,12.821800231933594,10.980999946594238,10.185999870300293,9.611000061035156,9.243000030517578,8.312000274658203,7.236999988555908,nan,nan,nan,1.271511629113789,0.76
1148,4154938309767286912,277.56638814258804,-10.760650488657632,-0.0018910015798715351,-0.19703924358077227,0.437335798186407,29.708397,12.776923,1.7178946,-1.177478,0.94368345,0.9809983198209338,2197.21240234375,USNO-A2.0 0750-13340834,12.776900291442871,10.539999961853027,9.67300033569336,9.288999557495117,8.968000411987305,7.372000217437744,4.015999794006348,nan,nan,2.72148e-13,1.0729008806323448,0.76
1149,276235361429900544,61.179480108976406,54.520873697743404,0.01705670899178885,-0.3173221358701937,0.1702191055443987,7.371272,14.811908,1.6411095,-1.7647375,0.94450545,0.9669492886737068,4711.39013671875,,nan,nan,nan,11.487000465393066,11.22700023651123,10.473999977111816,8.486000061035156,nan,nan,nan,1.0859349484011784,0.76
1150,2017262408551333888,357.5120980363427,64.69535814786227,-1.799907276160958,-0.3762044659206066,0.3213547585754852,18.072823,11.628073,2.0831642,11.437378,1.3986013,-0.8370035850282775,2968.246337890625,ZTF J235002.90+644143.2,11.628100395202637,9.052000045776367,7.926000118255615,7.5269999504089355,7.370999813079834,7.070000171661377,6.479000091552734,nan,nan,nan,1.0608672447830634,0.76
1151,511437631806330624,26.64197415339251,62.554849336712735,-1.4489688067278432,0.04042894215244234,0.15151938468493956,6.14116,15.228112,1.874774,-0.88378614,0.97391236,1.1304532108025604,5176.82080078125,,nan,nan,nan,11.5,11.145999908447266,10.4399995803833,8.869999885559082,nan,nan,nan,1.156569361130636,0.76
1152,3331205673055065600,97.2179447767755,12.007980636147822,-0.21934527858500302,-0.3464467149234286,0.21159318832299706,8.868716,14.484497,2.0129404,1.2927134,1.0631611,1.1120054835046282,3871.383544921875,,nan,nan,nan,10.435999870300293,10.04800033569336,9.138999938964844,8.095000267028809,nan,nan,nan,1.1824911727791068,0.755
1153,429923172621886976,0.7483744657725548,62.154512116683975,-1.5007097822123325,-0.4144959308707976,0.15130377271871234,7.206361,14.967606,1.6202707,0.15030998,1.0045027,0.8668543766894174,5448.6884765625,,nan,nan,nan,11.892999649047852,11.552000045776367,10.711000442504883,9.491000175476074,nan,nan,nan,1.1361154873232449,0.755
1154,1873369562342594816,315.2702881357815,40.67377330091789,-2.0966756358265046,-3.48478905780096,0.11561465088880443,6.4776764,14.510202,1.5104618,-0.1476362,0.99395305,-0.1747332315591663,6484.97802734375,,nan,nan,nan,11.562999725341797,11.267000198364258,10.378999710083008,8.755999565124512,nan,nan,nan,1.1058688025228165,0.755
1155,442353593941509376,53.938267027756815,51.68538573273662,0.36350903536434925,-1.5043759934509333,0.29672077952928516,22.847301,11.913418,1.4001408,0.51208544,1.0175532,-0.7248423774490895,3115.10791015625,UCAC4 709-027167,11.913399696350098,9.644000053405762,8.875,8.477999687194824,8.097999572753906,7.334000110626221,6.539999961853027,nan,nan,nan,1.044615573875612,0.755
1156,4104226909360775552,276.6637952004679,-14.638721069473386,-0.16287946607024764,-2.555721550758612,0.4402324165358901,23.381124,9.855858,1.2156258,-0.9855644,0.9521162,-1.9257320574260888,2127.976318359375,BD-14  5047,9.855859756469727,8.317999839782715,7.638999938964844,7.03000020980835,6.769999980926514,6.046999931335449,5.269000053405762,nan,nan,nan,1.2193303382951146,0.755
1157,5255506632621630976,154.9397750457375,-58.80845123180963,-6.149860644720452,3.7060596400851225,0.23517106884791,23.531693,12.529302,1.8379784,-0.8407421,0.96916175,-0.6137788914730926,4284.56005859375,THA 35-II-28,12.52929973602295,10.182000160217285,9.189000129699707,8.59000015258789,8.218999862670898,7.390999794006348,6.376999855041504,nan,nan,nan,1.2698488999524766,0.755
1158,2034094076173036288,300.3139017206747,32.492925550405225,-3.0931629360146493,-4.948558887727119,0.09322162418386365,7.0867844,13.917527,1.9327908,-1.449037,0.9520011,-1.2348894747165033,8018.22998046875,,nan,nan,nan,9.972999572753906,9.628999710083008,8.734999656677246,7.697999954223633,nan,nan,nan,1.212189878231744,0.755
1159,2178988199495779456,319.50810138084347,57.35955069773358,-5.598252403340728,-3.1674650518684535,0.11936577501528045,5.9801183,12.781689,3.0833435,0.86217874,1.0319798,-1.8339121989923086,7258.96923828125,EM* GGR   14,12.781700134277344,9.208000183105469,7.6620001792907715,7.349999904632568,7.491000175476074,7.14900016784668,6.6570000648498535,nan,nan,nan,1.0304794979365295,0.755
1160,4093831989001653120,273.0373490721249,-21.328114143218702,-0.4211541243591872,-2.071916233102235,0.3370414317178576,21.068138,11.4431095,1.0061426,-8.095048,0.658353,-0.9184740328625374,2665.004638671875,LS 4751,11.443099975585938,10.074999809265137,9.418000221252441,9.003000259399414,8.76099967956543,7.953000068664551,6.829999923706055,nan,nan,nan,1.185237065053738,0.755
1161,2166202734689148672,318.328139529302,50.75434402105752,-2.7938480364290204,-3.2853391179585785,0.22278241600637366,11.815194,14.622931,2.5871458,0.016301861,0.9996116,1.3623350738565385,3770.864990234375,2MASS J21131875+5045157,14.646400451660156,11.302000045776367,10.11400032043457,9.428000450134277,9.020000457763672,8.170999526977539,7.296000003814697,nan,nan,nan,1.1487348455416866,0.755
1162,187784667494992640,79.70311117252,38.4976648630314,0.5392504537596262,-0.5969838188338532,0.1671038705251229,5.473107,14.929831,1.4722967,-0.41495404,0.97927564,1.044763097689085,4607.15234375,,nan,nan,nan,11.619999885559082,11.289999961853027,10.425999641418457,8.746000289916992,nan,nan,nan,1.153439485115171,0.755
1163,5331231445836510080,132.9279603360425,-45.7003073297797,-4.908206085803035,3.3427459034401155,0.31542286132027486,29.116802,13.30721,1.3652954,-1.4174863,0.9487714,0.8016758039154865,2880.510009765625,,nan,nan,nan,10.581999778747559,10.288000106811523,9.26200008392334,8.081999778747559,nan,nan,nan,1.1177957311145237,0.755
1164,5521970702940811008,129.02990940044123,-45.20530165569028,-2.836127132484397,3.2203144112002375,0.1322257560826632,8.344741,14.456713,1.4348717,1.7134715,1.058751,0.063293018007478,5997.34912109375,,nan,nan,nan,11.319999694824219,11.0,10.189000129699707,8.887999534606934,nan,nan,nan,1.2723605022717435,0.755
1165,1825187485377673728,293.53108810978523,19.041825301550727,-3.1582499510435404,-5.9521921400032936,0.3112613702716333,23.369038,12.751437,1.6169548,0.02152661,1.0000229,0.21706331230871712,3095.040771484375,,nan,nan,nan,9.822999954223633,9.553999900817871,8.58899974822998,7.519000053405762,nan,nan,nan,1.2774227560980622,0.755
1166,2033566241884486912,299.2847283807322,31.446522993463212,-2.962666594265754,-5.756854715877696,0.16471664932176452,11.170459,14.037237,1.4663076,1.4558018,1.0476422,0.12092466360554965,5208.025390625,,nan,nan,nan,10.946999549865723,10.656999588012695,9.473999977111816,8.189000129699707,nan,nan,nan,1.1308185330977258,0.755
1167,507686540505421440,34.52087892259629,61.15433499872806,-0.9078247568195368,-0.2863439642970447,0.5042928136038918,42.837803,12.305919,1.7936583,2.1326103,1.0577555,0.8193325901143496,1963.309326171875,EM* GGA  149,12.305899620056152,10.5,9.652000427246094,8.496000289916992,8.08899974822998,7.290999889373779,5.960000038146973,nan,nan,nan,1.2181853928718842,0.755
1168,2057028411235667840,305.3140709377094,34.47904976270485,-3.015109775557198,-4.145760322370064,0.2488435117640771,14.485434,14.635064,2.3128633,-0.5131146,0.9828501,1.6146957331859113,3498.339599609375,,nan,nan,nan,10.23799991607666,9.866999626159668,9.083999633789062,8.729000091552734,nan,nan,nan,1.034406264809906,0.755
1169,5338549142446502400,164.91518455946772,-59.63234335071719,-5.69643453303309,2.081285527109231,0.12558383692238972,7.481175,14.553393,1.1578169,-0.5831765,0.97920907,0.04806210287267021,6266.71826171875,Gaia DR3 5338549142446502400,14.553400039672852,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1549024418339513,0.755
1170,206259074181642112,73.84008996247837,44.92256312805454,0.3820981476778904,-0.18820279583830246,0.160544582537848,6.4327106,14.819493,1.4185286,1.053143,1.0363979,0.8474715697271833,4915.9541015625,,nan,nan,nan,11.710000038146973,11.406000137329102,10.432999610900879,8.406999588012695,nan,nan,nan,1.2039180667458698,0.755
1171,2931211451773003264,107.87516087424201,-19.07332681156976,-0.5351736286795511,1.1382814432117612,0.10918194958156646,5.4513264,14.408555,1.0068378,0.101532355,1.00276,-0.40069074459970366,6518.21240234375,,nan,nan,nan,11.91100025177002,11.57699966430664,10.758000373840332,8.48900032043457,nan,nan,nan,1.2019911440496598,0.755
1172,5329532872185923584,131.56351495040374,-47.28482426635546,-2.898831674734524,3.7650241839605187,0.12688970001540317,7.2032495,14.762,1.2823782,0.12944622,1.003742,0.27913193718562823,6265.3662109375,,nan,nan,nan,11.777999877929688,11.590999603271484,10.984999656677246,9.11400032043457,nan,nan,nan,1.161018195360078,0.755
1173,205849884055833088,75.23888054030897,45.00301699690444,0.22621526560898048,-0.03135142753058133,0.15558540736971832,5.8030186,14.872595,1.457591,0.4927344,1.0175109,0.8324391399585345,5297.5263671875,,nan,nan,nan,11.864999771118164,11.550000190734863,10.961000442504883,8.51099967956543,nan,nan,nan,1.1277710645817038,0.755
1174,2061008780768493440,305.629572277937,37.90548680490363,-3.5165209319460375,-6.065909759347779,0.5816804179088049,50.268265,10.634438,1.6345625,1.85144,1.0670085,-0.5421402206889887,1646.228515625,EM* MWC  633,10.634400367736816,8.692999839782715,7.919000148773193,7.238999843597412,7.00600004196167,6.2170000076293945,5.193999767303467,nan,nan,nan,1.22597945363161,0.755
1175,5330520302327641728,134.81621231573502,-45.59307604875852,-5.028921502458047,4.4606031527721965,0.3724703929526094,24.66672,14.2577505,2.8588972,-0.3133705,0.9882514,2.1132092967476197,2400.82177734375,Ve 6-22,14.257800102233887,10.1899995803833,6.835999965667725,4.7170000076293945,3.2890000343322754,0.6380000114440918,-0.8700000047683716,nan,nan,nan,1.3209505002940214,0.755
1176,2008435215663552640,339.59874485631735,59.10237397021893,-3.7852638468216613,-2.0569566359851144,0.28538938040953865,18.473526,13.029903,1.2435226,10.153011,1.3822509,0.3070924548588465,3237.301025390625,[D75b] Em* 22-073,13.029899597167969,11.289999961853027,10.666000366210938,10.206000328063965,9.916000366210938,9.079000473022461,8.255999565124512,nan,nan,nan,1.1380821986886442,0.755
1177,2175140321115394560,327.52653865026093,56.541028794512265,-2.853245503878093,-2.3591823261426557,0.12504661965140304,10.008251,13.675889,1.9460611,-0.22278269,0.9905825,-0.8387512044530574,6335.52392578125,[KW97] 59-50,13.701600074768066,11.1899995803833,10.157999992370605,9.758999824523926,9.39900016784668,8.57699966430664,7.775000095367432,nan,nan,nan,1.257525661647517,0.755
1178,2055236413445273472,303.020185858731,33.50259971677795,-2.8943753812212782,-5.277368140676142,0.27840458205299734,15.363112,14.571399,2.697239,4.972745,1.1662977,1.7947806286750136,3126.60791015625,ZTF J201204.84+333009.3,14.571399688720703,11.145000457763672,10.029000282287598,9.788000106811523,9.430999755859375,8.692999839782715,7.686999797821045,nan,nan,nan,1.1112635736911674,0.755
1179,2015575585919774848,353.24144360013366,61.75580835502745,-2.351458998425556,-0.9723076073241264,0.15671520811209683,7.3014035,14.388548,1.5213366,13.804466,1.5193641,0.3641036160787152,5326.49853515625,,nan,nan,nan,11.092000007629395,10.77299976348877,9.793999671936035,7.881999969482422,nan,nan,nan,1.2471558384306893,0.755
1180,5541793213959987968,126.55687950869762,-37.61995049188073,-2.366630185963856,3.176985708597615,0.17771276386803697,18.414265,12.163067,1.0739365,-3.0458794,0.8947583,-1.58834002964457,5124.8759765625,SS 188,12.163100242614746,10.699000358581543,9.99899959564209,9.609000205993652,9.25100040435791,8.295999526977539,7.392000198364258,nan,4.4099999259999967e-13,6.28771e-12,1.3211834372712488,0.75
1181,430848823970519424,9.672949204061384,63.55617252015311,-1.9113330601473872,-0.6816980129930732,0.16201959421101475,7.33005,15.022584,1.8160725,0.7061108,1.0230072,1.0704216620744376,5173.87939453125,,nan,nan,nan,11.565999984741211,11.255999565124512,10.480999946594238,8.413000106811523,nan,nan,nan,1.1293898742128015,0.75
1182,523546656443118336,14.215436413453059,62.16199231138193,-0.948303156120095,-0.8264035419968627,0.1620687521704467,5.4732404,15.743188,1.9442072,-1.0361067,0.9651267,1.7916843460241623,4986.68603515625,,nan,nan,nan,11.90999984741211,11.571999549865723,11.368000030517578,9.262999534606934,nan,nan,nan,1.1584388815257796,0.75
1183,2028120120268427136,295.44234895354583,27.25353506361326,-2.8335801800442826,-5.040055087512045,0.10577478019698665,7.0861316,14.070192,1.8042297,-2.0699272,0.9392294,-0.8078970053241825,7112.85400390625,,nan,nan,nan,10.20199966430664,9.904999732971191,9.152000427246094,8.586999893188477,nan,nan,nan,1.3028506034099128,0.75
1184,524688980302817408,19.33714330510206,63.79104440108287,-1.278867255111528,-0.11667500734402309,0.1871796901966078,8.111793,15.089134,1.8527937,1.1958208,1.0373039,1.4504278369821648,4521.81982421875,IPHAS J011720.92+634727.8,15.089099884033203,nan,nan,10.913999557495117,10.49899959564209,9.553999900817871,8.652999877929688,nan,nan,nan,1.2926867895624568,0.75
1185,5324581221562067968,134.36549957677147,-51.19115206499612,-2.283388097817142,2.69604812036146,0.07581385453520714,5.402169,14.224898,1.4698286,-1.122311,0.9594001,-1.3763587734707166,8896.87890625,,nan,nan,nan,10.598999977111816,10.333000183105469,9.711999893188477,8.67300033569336,nan,nan,nan,1.132629526853957,0.75
1186,463132065904386688,46.17617205624455,60.490728975317644,0.5991579385174881,-0.7479939768634207,0.40588214649283216,27.214823,13.628589,2.1892052,1.668884,1.0557591,1.6705884187476947,2234.182373046875,EM* GGA  223,13.608099937438965,10.748000144958496,9.54699993133545,9.029000282287598,8.562999725341797,7.665999889373779,6.724999904632568,nan,nan,nan,1.2369713197504215,0.75
1187,507677366455646464,34.126930443315736,60.966288519076144,-0.9811602072700545,0.07366553650972342,0.142435895570569,6.381135,14.86859,1.9844913,2.0722706,1.0528967,0.6366876077339505,5435.4677734375,2MASS J02163046+6057585,14.889699935913086,12.29699993133545,11.156000137329102,10.588000297546387,10.206999778747559,9.359999656677246,8.097999572753906,nan,nan,nan,1.216143738167001,0.75
1188,5337330398176020736,170.36336013092807,-61.784825253234935,-5.671067384500414,1.4915898398066267,0.2951111495801323,29.847858,12.23822,1.6389914,-0.41830903,0.9852133,-0.41185169581208925,3415.778564453125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1096066161534666,0.75
1189,2176291063117355648,321.0925239825334,55.29908305181029,-3.0825613665970586,-2.9142155908004805,0.1517314830581285,12.756846,13.669276,1.5712404,1.4132929,1.0510762,-0.4253452488287053,5703.9169921875,,nan,nan,nan,10.40999984741211,10.14799976348877,9.37600040435791,8.293000221252441,nan,nan,nan,1.09785464932145,0.75
1190,4318200840022016128,292.62365801484555,14.481630637483084,-1.6393585422131576,-4.490238156624841,0.45539885939313746,32.35757,12.750672,1.4739466,1.8346597,1.0692637,1.0426320330547512,2149.807861328125,,nan,nan,nan,10.217000007629395,10.156000137329102,9.487000465393066,8.26099967956543,nan,nan,nan,1.0568651206621265,0.75
1191,5588624884515385472,115.90445551199898,-34.301457789664205,-2.2303462357967394,3.0189346400151136,0.30019423115156807,24.299316,11.645955,2.0037022,0.033608645,1.0003685,-0.9670332036086435,3231.678955078125,WRAY 15-63,11.645999908447266,nan,nan,7.554999828338623,7.175000190734863,6.499000072479248,5.60699987411499,nan,nan,nan,1.2443946741736707,0.75
1192,2163630977009417088,315.5414758116367,46.407794490821026,-3.402106338257125,-3.954264565478323,0.15806619845746592,15.2070055,12.746447,1.4304008,-0.49371848,0.98209083,-1.2593583480173471,5884.53466796875,ZTF J210209.95+462428.1,12.746399879455566,11.675000190734863,11.184000015258789,10.11400032043457,9.866000175476074,9.071999549865723,8.508000373840332,nan,nan,nan,1.0955949400834666,0.75
1193,5310741806129622016,140.91644215879046,-53.93315950926281,-3.2970309781995772,3.371810743061329,0.0981793106072615,6.0676003,14.588087,1.3282347,2.0295198,1.0727599,-0.45181302680229507,7595.12060546875,,nan,nan,nan,11.652999877929688,11.333999633789062,10.371000289916992,8.557000160217285,nan,nan,nan,1.2768502492250065,0.75
1194,2167768164372485888,309.0611906835389,48.58127606960571,-2.5983541471778198,-2.7462004969056792,0.08358351482034139,5.619388,14.396771,2.2833843,2.043432,1.073842,-0.9926254191884958,8338.611328125,,nan,nan,nan,10.045999526977539,9.708999633789062,8.925999641418457,7.323999881744385,nan,nan,nan,1.1222463490915817,0.75
1195,514612093677396352,32.21154733853535,62.54625943953654,-0.4076091223569073,-0.025067346146592607,0.219823721611812,12.678393,14.210804,1.4279337,2.0626163,1.0533098,0.9211767665523602,4010.444580078125,,nan,nan,nan,11.215999603271484,10.923999786376953,10.164999961853027,8.682999610900879,nan,nan,nan,1.2299789490314332,0.75
1196,4095387003345417344,271.7072668808578,-18.685573941698824,0.3421481488228979,-1.1487160776892944,0.4581694660849843,31.204672,12.741599,1.4985399,-1.798382,0.9148043,1.0467297979965053,2098.288818359375,,nan,nan,nan,9.246999740600586,9.045999526977539,8.444000244140625,7.21999979019165,nan,nan,nan,1.0901971615743589,0.75
1197,2068985119149247744,307.16333989330826,42.77444981710739,-2.991511964918685,-4.179843716598297,0.47674338083479917,32.54228,11.36555,1.6171751,2.4800565,1.0961568,-0.2430265989984406,1987.2431640625,EM* AS  419,11.365599632263184,8.880000114440918,7.988999843597412,8.175000190734863,7.973999977111816,6.923999786376953,5.808000087738037,nan,nan,nan,1.1546738772813807,0.75
1198,273599071841685120,68.4991867828731,53.020443399557635,-0.36265330526122674,-0.25823383570598185,0.23191861060436034,16.016258,12.213803,1.248498,-0.38374382,0.9854799,-0.9595187059274828,4024.361572265625,SS  19,12.213800430297852,10.529999732971191,9.812000274658203,9.309000015258789,8.956999778747559,8.133999824523926,7.500999927520752,nan,nan,nan,1.2716238165095877,0.75
1199,4255266649881792640,283.0175095184571,-3.9657781269805383,-1.3033692241255215,-3.2158367132297085,0.3099228418342653,21.51676,12.276657,1.1465816,-2.235088,0.89089984,-0.26707496724773705,3052.265869140625,GSC 05122-01254,12.276700019836426,10.758000373840332,10.217000007629395,9.99899959564209,9.635000228881836,8.289999961853027,6.545000076293945,nan,nan,nan,1.2297096982794375,0.745
1200,2165155243723195776,317.0434888376957,47.368946864228654,-3.21364062584755,-3.742970487042765,0.15034031728702693,12.977795,13.236049,1.476963,0.25048584,1.0084949,-0.8785739892167044,5594.26025390625,ZTF J210810.43+472208.3,13.236000061035156,11.164999961853027,10.376999855041504,10.041999816894531,9.781999588012695,9.140999794006348,8.279999732971191,nan,nan,nan,1.0083759881504544,0.745
1201,2164284602313230464,316.97413621266634,46.18262304218498,-2.9524908235767184,-3.8515809705610513,0.1180103701886205,11.298515,13.24695,1.4054489,0.68085605,1.0231333,-1.3934489869075684,6746.4736328125,,nan,nan,nan,10.663000106811523,10.373000144958496,9.543000221252441,8.782999992370605,nan,nan,nan,1.0666669416223857,0.745
1202,2028213265185954688,297.22375786299517,27.87771952353253,-2.871785609023469,-5.591689364695233,0.20972678960085284,16.60252,13.442991,1.1056585,-0.97281414,0.96917087,0.051260801332329464,4161.31982421875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.304968152583093,0.745
1203,512415166365924224,22.500820547909015,63.179034451502865,-1.8523307062079677,0.28880383104836355,0.1019751579258056,6.820602,13.940772,1.6461582,-1.9267354,0.93829626,-1.016756010579293,7194.4033203125,2MASS J01300018+6310445,13.940799713134766,11.329000473022461,10.248000144958496,10.187000274658203,9.755999565124512,8.619000434875488,7.625999927520752,nan,nan,nan,1.2711163948231947,0.745
1204,4257829405328826624,278.740640830038,-3.5053562339822077,-0.6916297914207822,-3.135772886492904,0.5421053603988933,26.531048,11.171002,2.0972376,-0.7898016,0.96118027,-0.15857910372649187,1768.641845703125,EM* AS  311,11.170999526977539,8.899999618530273,7.868000030517578,7.39300012588501,7.081999778747559,6.296999931335449,5.146999835968018,nan,nan,nan,1.1584548286617622,0.745
1205,5965755478760838528,258.09374069861735,-41.95547384984798,0.04427575138340656,-1.5890536470877166,0.3286162924959821,22.826544,12.83717,1.3438444,-3.5828345,0.88476634,0.4206151050019429,2889.558837890625,WRAY 15-1636,12.837200164794922,nan,nan,9.79800033569336,9.592000007629395,8.925000190734863,8.067999839782715,nan,nan,nan,1.1793918680345348,0.745
1206,1827695574465577728,295.59957949439325,21.964432399851567,-2.6539295230139155,-5.413147117989069,0.2011520216314749,6.2857404,15.828717,3.3099537,-1.5933925,0.945143,2.3463392402735153,3846.3095703125,,nan,nan,nan,10.229999542236328,9.840999603271484,9.010000228881836,8.081999778747559,nan,nan,nan,1.0621448473354667,0.745
1207,2197884406336704768,330.13812292325014,55.46393957106836,-2.7677411371727434,-2.3158889700172565,0.1131389627150784,5.420641,15.127217,2.0897741,1.8533902,1.0649827,0.39527825632329794,6691.568359375,,nan,nan,nan,10.390000343322754,9.998000144958496,8.888999938964844,5.247000217437744,nan,nan,nan,1.2400295558334984,0.745
1208,5594921748946628480,116.38312054665039,-32.83569078271665,-2.1257406105086116,3.3804200098069486,0.31597002286979636,26.646294,12.106594,1.6624651,-0.18061236,0.99232894,-0.3951765062745025,3151.156005859375,Cl Haffner   15     9,12.106599807739258,9.913999557495117,8.99899959564209,8.763999938964844,8.427000045776367,7.4710001945495605,5.925000190734863,nan,nan,nan,1.2596552826565746,0.745
1209,2173247030822328192,327.0248800665045,53.17863568327754,-3.0427094446757987,-2.82868914139934,0.22362909929276462,19.044348,12.862159,1.3841534,-0.63775426,0.9762462,-0.3901996516750934,4225.8232421875,,nan,nan,nan,9.998000144958496,9.645000457763672,8.690999984741211,7.599999904632568,nan,nan,nan,1.1555585773057975,0.745
1210,2175403241826732160,319.1547010134476,52.48244309588213,-0.07546759941344994,-3.6009806949287455,1.1854531584754684,85.50537,8.796691,1.3151579,3.7364051,1.1347852,-0.8338870685738691,827.8727416992188,HD 235474,8.796689987182617,7.308000087738037,6.685999870300293,6.206999778747559,5.829999923706055,5.126999855041504,4.2779998779296875,nan,nan,nan,1.1750912763282388,0.745
1211,5965686248202085760,257.8460600807957,-42.57625502632408,-0.10031537242706134,-0.8063464723154525,0.5076982819825561,27.304428,13.462118,2.0346909,0.68806684,1.0205371,1.9901466177199971,1819.2978515625,,nan,nan,nan,9.352999687194824,8.96500015258789,8.196999549865723,6.2270002365112305,nan,nan,nan,1.0369777651625975,0.745
1212,525601987269651328,17.409510936169486,66.31500081018618,-1.4503721184016933,-0.531803583595626,0.13485434330964555,5.5394416,15.322336,1.4471569,2.9274902,1.0942569,0.9716608894808161,5935.43701171875,,nan,nan,nan,12.215999603271484,11.887999534606934,10.982000350952148,8.640999794006348,nan,nan,nan,1.1468570777047176,0.745
1213,5338300549741762560,162.40091282449927,-60.12652752379147,-6.387156545869856,2.971503735246505,0.1322654402786465,9.637157,13.888345,1.0671625,-0.39931902,0.9849466,-0.5044233256522404,5898.1396484375,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0682575703069044,0.745
1214,183160946221695488,83.85263472518095,35.845438461293554,0.3276391580681941,-0.5795353723433011,0.1526431775332177,7.0004306,14.243273,1.0339289,-0.027420245,0.9971691,0.16165977161750078,5061.9775390625,,nan,nan,nan,11.701000213623047,11.362000465393066,10.32800006866455,8.579999923706055,nan,nan,nan,1.18663132275849,0.745
1215,252896951518379520,70.32626378028677,44.67658945398409,0.10165284568035166,-1.0465959975170378,0.38745237620084977,27.606577,12.389541,1.474658,1.4339293,1.0514363,0.33063231587855313,2482.793701171875,EM* GGA  298,12.38949966430664,10.420999526977539,9.619999885559082,9.12600040435791,8.744000434875488,7.810999870300293,6.86899995803833,nan,nan,nan,1.3188159021141075,0.745
1216,427582411138427904,10.855576428559038,61.63980140184699,-1.4936565237945747,-1.3993234681690276,0.3741042975885618,28.761656,13.006534,1.7915316,3.9536138,1.1288762,0.8714971090451726,2525.18212890625,EM* LkHA  201,13.006500244140625,10.715999603271484,9.848999977111816,9.317000389099121,8.934000015258789,8.083000183105469,7.3520002365112305,nan,nan,nan,1.2947936144350682,0.745
1217,2061287610058143232,305.0946704533673,38.63695123753596,-2.336379106619493,-4.181774395917719,0.3543323158841023,35.12303,12.488712,1.4824171,1.2774533,1.0438001,0.23576612453325652,2745.515869140625,EM* AS  405,12.488699913024902,10.121000289916992,9.444000244140625,8.95199966430664,8.663999557495117,7.933000087738037,7.316999912261963,nan,nan,1.00881e-13,1.2266422950229574,0.745
1218,524623421921590656,11.210462164616953,65.75839673219564,-1.930059601239474,-0.05854593413379162,0.15719107479174396,6.7033434,15.061222,1.5738449,2.0397062,1.0706364,1.0433614936245483,5363.103515625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0856146780496678,0.745
1219,2059879685435038720,301.49894771455865,36.37760022068944,-1.0054691116119856,-3.059308845401258,0.2566983046389305,18.636929,11.422672,1.0104084,-0.58880913,0.9802388,-1.5302127263320457,3383.76123046875,TYC 2682-2144-1,11.422699928283691,9.822999954223633,9.277999877929688,8.845000267028809,8.590999603271484,7.927000045776367,6.769999980926514,nan,nan,nan,1.0463967086260089,0.745
1220,2165622020761425152,315.89280140983703,48.96552551392764,-2.753035491700728,-3.5037302524148926,0.10953651971359486,5.4890933,15.015058,2.2907991,-0.3033555,0.98805803,0.2128522539943951,6795.7919921875,,nan,nan,nan,10.697999954223633,10.348999977111816,9.687999725341797,9.291000366210938,nan,nan,nan,1.0089815452873738,0.745
1221,514440874795422464,38.146207753900235,64.08962658678819,-0.9658166373620396,0.2578102798706103,0.17320444734147458,11.68103,13.577511,1.4946833,-0.023020795,0.99884635,-0.22969397060530738,4886.0419921875,IPHAS J023235.12+640522.8,13.60830020904541,11.623000144958496,11.020999908447266,10.895999908447266,10.581999778747559,9.477999687194824,8.498000144958496,nan,nan,nan,1.0968311521663552,0.745
1222,5329849222296054656,131.27681770110252,-46.15126872097452,-3.0357957627937306,4.035945774312622,0.19973846723941047,14.331384,11.117198,1.0287905,-4.3923364,0.825677,-2.380493445343973,4543.57568359375,CD-45  4494,11.117199897766113,9.644000053405762,8.960000038146973,8.57800006866455,8.270000457763672,7.396999835968018,6.61899995803833,nan,nan,nan,1.3049852357404912,0.74
1223,524923829116927232,19.4387552745717,65.24864255076045,-1.377361175710951,-0.06467683145443741,0.16380412553195264,6.442285,15.26792,2.0509472,1.1047003,1.0367852,1.339543718406368,5137.81689453125,,nan,nan,nan,11.180000305175781,10.803999900817871,9.956000328063965,8.71399974822998,nan,nan,nan,1.2353993784885031,0.74
1224,5868191074717491712,200.18222425968028,-63.35998354342713,-6.5730551050118935,-0.9754523140361808,0.1919809260499911,12.385872,13.856701,1.2548542,-4.471371,0.8544913,0.2729913083717683,4396.38916015625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1801971735953045,0.74
1225,4255118250194537472,282.1325027579851,-4.6914524745966375,-0.08432367464952811,-2.7831835556130513,0.5096995408620693,27.344149,13.826077,2.2503986,-1.0252342,0.9504919,2.3626486731222585,1805.1591796875,,nan,nan,nan,9.49899959564209,9.22599983215332,8.593999862670898,7.360000133514404,nan,nan,nan,1.1439059282317907,0.74
1226,2198859084723757440,334.53486620826834,58.543302619057485,-3.541212662531688,-2.860156714604161,0.2548850611899556,9.14934,12.176239,1.6815538,29.093626,2.3763285,-0.7920390752213144,3817.2578125,EM* GGR   57,12.176199913024902,10.12399959564209,9.260000228881836,8.586999893188477,8.265999794006348,7.585000038146973,6.735000133514404,nan,nan,nan,1.0089795335988598,0.74
1227,4096230500562370560,276.76008853926936,-17.988488647188927,-2.5205902846870734,-3.7918568523031557,0.2517657579184001,16.885298,12.720076,1.0514345,-2.957544,0.8603029,-0.27494108072614765,3613.888916015625,SS 377,12.720100402832031,11.015000343322754,10.442000389099121,10.130999565124512,9.913000106811523,9.258999824523926,7.89300012588501,nan,nan,nan,1.2928735295212974,0.74
1228,2030345772330173696,299.1541947454421,30.18741573180881,-2.9179841707435052,-5.051344826686341,0.12505633966229618,8.444538,13.905278,1.4311543,0.5830617,1.0190194,-0.6091932294070403,6243.1484375,,nan,nan,nan,10.850000381469727,10.633999824523926,9.711000442504883,7.723999977111816,nan,nan,nan,1.195563312501161,0.74
1229,2066609349399124096,312.0496874974107,42.14748040171698,-3.2429838590902715,-4.53935492922749,0.1366754356836249,5.835579,15.347781,2.5951977,0.013366603,0.9996689,1.026233516220099,5474.005859375,2MASS J20481192+4208510,15.347800254821777,11.876999855041504,10.574999809265137,nan,nan,nan,nan,nan,nan,nan,1.0244575016258275,0.74
1230,2165944486897402496,319.29436359845675,50.25729222471959,-2.4533010635075296,-2.9354052736042604,0.44671728434323954,40.813263,13.47549,2.0520449,2.0691473,1.0721132,1.7256533987853615,2081.048828125,,nan,nan,nan,9.288999557495117,8.888999938964844,7.947000026702881,6.6529998779296875,nan,nan,nan,1.2304197713116476,0.74
1231,5546083886289113856,121.21057464949277,-33.616998868804814,-1.5415284854464926,2.1136599946733567,0.08572678270384457,6.124412,14.123106,1.280508,0.6277772,1.019976,-1.211311371629158,8112.99169921875,,nan,nan,nan,11.378999710083008,11.156000137329102,10.345000267028809,8.536999702453613,nan,nan,nan,1.0603796963982544,0.74
1232,2034265462565638528,299.3932096043649,32.74924563737395,-2.7579159711188304,-5.558025403586059,0.16747152121937847,12.089937,14.027028,1.0242243,1.4563503,1.0483433,0.1467329099542738,5056.587890625,,nan,nan,nan,11.472000122070312,11.260000228881836,10.654999732971191,9.329000473022461,nan,nan,nan,1.2190395547102824,0.74
1233,525527186118144128,18.933040422000996,66.02116251724745,-1.4666686121374335,0.23353378730529326,0.13528702888597036,8.707704,14.202319,1.8516922,1.2094278,1.0416067,-0.14140005929239408,6041.388671875,IPHAS J011543.99+660116.2,14.202300071716309,11.954000473022461,11.062999725341797,10.472000122070312,10.083999633789062,9.085000038146973,7.965000152587891,nan,nan,nan,1.3247490121762089,0.74
1234,2028477049227501056,298.8087611943941,28.358570378172647,-2.4611189063277217,-5.535731067315148,0.2588681750158047,21.847385,13.188763,1.5477734,-1.7513008,0.94597465,0.2541559748182003,3426.965087890625,,nan,nan,nan,10.09000015258789,9.822999954223633,9.097000122070312,8.522000312805176,nan,nan,nan,1.0814531577356534,0.74
1235,4066061967403287936,271.45719710419456,-24.255765445539904,-0.019155703228886073,-1.3957921759931309,0.6520954284232116,42.155167,10.778591,1.4024067,-5.5390663,0.7539187,-0.14985306621656136,1446.2003173828125,CD-24 13874,10.778599739074707,8.720999717712402,7.900000095367432,7.348999977111816,7.090000152587891,6.60699987411499,5.474999904632568,nan,nan,nan,1.0028482541852106,0.74
1236,463016823341903104,48.03710451049137,60.92624711476776,-0.27033068974951074,-0.1856445910280241,0.19578429755007246,8.359376,14.771436,1.7442541,-0.2996399,0.98848623,1.2303250237498595,4408.6435546875,IPHAS J031208.92+605534.5,14.771400451660156,12.904999732971191,12.045999526977539,11.564000129699707,11.293999671936035,11.229000091552734,9.053000450134277,nan,nan,nan,1.142541939600521,0.74
1237,2166911954062686976,313.74194391159705,47.7643405073411,-3.1272696493451986,-3.867729003129421,0.14097713834458223,8.320063,14.667082,1.8044081,0.24761866,1.0078703,0.4128252863825672,5832.80810546875,UCAC4 689-088045,14.667099952697754,12.277000427246094,10.770999908447266,9.684000015258789,9.175000190734863,8.440999984741211,7.936999797821045,nan,nan,nan,1.3138062739799983,0.74
1238,4319205140793760256,290.41086515713533,13.440759052098251,-1.5196134413365914,-4.179457216653875,0.37630166891000544,24.047428,12.993256,1.4628487,0.66085726,1.0225344,0.8709363374050341,2484.00439453125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0346888178300502,0.74
1239,2173516200700699136,326.01234510366453,53.703266070310825,-4.049808802927774,-4.0460922256915905,0.2773422623373608,18.558523,12.938834,1.2498217,1.3933372,1.0499433,0.153914459667849,3446.459228515625,V* V2353 Cyg,12.938799858093262,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.2883248441468387,0.74
1240,4063211650981827072,270.7500781265111,-26.91327995202825,0.1503115276295611,-1.7126508702168,0.40375832193536104,20.615526,11.725353,1.1079607,-9.099638,0.62020975,-0.2440393252679378,2296.543212890625,WRAY 15-1828,11.7253999710083,10.25,9.656000137329102,9.189000129699707,8.883999824523926,7.571000099182129,3.7809998989105225,nan,nan,nan,1.2240031166683094,0.74
1241,2209662615399419648,355.35506800975566,65.678469304419,-1.9138083885368007,-0.7098822516932461,0.16909364308447744,7.8783464,14.63622,3.0031824,7.117317,1.2651566,0.7768563834049935,4558.4873046875,CPM 40,14.636199951171875,10.498000144958496,7.453999996185303,5.928999900817871,4.702000141143799,2.36899995803833,0.4350000023841858,nan,nan,nan,1.2022491551856527,0.74
1242,2176145339156992896,320.27484625986585,54.44648094359833,-2.9051884981081564,-2.8327420764493794,0.4126367430421782,38.291454,12.56892,1.3499813,4.2663007,1.1544813,0.6467596200190258,2371.361083984375,,nan,nan,nan,9.63599967956543,9.286999702453613,8.41100025177002,7.47599983215332,nan,nan,nan,1.2982068834261777,0.74
1243,2191101793978902784,318.7563832105799,58.37743652625082,-2.0965283719937853,-2.0672992664229577,0.09850921558947406,5.6652365,14.923797,1.5950747,0.9127223,1.0319942,-0.10881904186374669,7694.57958984375,IRAS 21136+5810,14.923800468444824,12.788000106811523,11.652000427246094,10.354999542236328,9.199000358581543,5.546999931335449,3.4230000972747803,nan,nan,nan,1.2506131166853547,0.74
1244,4070274260845550336,269.2532119234948,-22.50628845212823,2.1496492952088144,0.6160802284549076,0.5409455539746716,36.83499,12.349238,1.5196447,-3.6780899,0.8328525,1.0150061741046912,1801.700927734375,SS 335,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0011269274410044,0.74
1245,5338988328601854592,163.9762709735372,-57.93045275074183,-5.153736218820256,2.1620653127068383,0.08698747227750604,5.0860167,14.36229,1.324791,-0.029261105,0.9979594,-0.9404260621372167,7439.43017578125,,nan,nan,nan,11.513999938964844,11.196000099182129,10.086000442504883,8.822999954223633,nan,nan,nan,1.262128292949593,0.74
1246,4053363531491568256,264.27780350496124,-34.67781279728695,-0.2675724537448403,-1.5658901888884138,0.4732331335262525,32.305645,12.212806,1.3820248,-2.3115587,0.89589006,0.5881814692261713,2089.177490234375,[M81] I-574,12.212800025939941,10.487000465393066,9.86299991607666,9.045999526977539,8.824999809265137,8.180999755859375,6.636000156402588,nan,nan,nan,1.1962044307466009,0.74
1247,432131713519832704,1.4897776238406377,65.14473473423661,-2.1645196347485025,0.05322443625008162,0.17511537702049026,8.082943,14.883353,1.5608263,-1.1392552,0.95592755,1.0999746508457626,4963.0625,,nan,nan,nan,11.604000091552734,11.29800033569336,10.979000091552734,9.595999717712402,nan,nan,nan,1.1640419764977175,0.74
1248,507492240487770624,34.70010003942821,60.92098363095717,-1.0415179527020613,-0.30813270360290995,0.25198641759213714,13.917028,14.453669,1.865695,1.9317926,1.0471243,1.4605542561300027,3420.302734375,[D75b] Em* 02-025,14.453700065612793,11.946999549865723,10.815999984741211,9.994999885559082,9.843999862670898,8.998000144958496,7.576000213623047,nan,nan,nan,1.1943118419530212,0.735
1249,5964990841445233152,253.37126490608298,-42.28708069167061,-0.2132326099350471,-1.1579851158030743,0.44887949753535705,26.133251,11.764259,1.3864546,-0.744214,0.9704919,0.024908186164587676,2090.056640625,WRAY 15-1554,11.764300346374512,9.980999946594238,9.326000213623047,8.875,8.609000205993652,7.949999809265137,6.86299991607666,nan,nan,nan,1.09647886147199,0.735
1250,2058907923306580096,303.1169683965106,35.73975119639907,-2.5621273187635123,-4.282980869239947,0.19942341675805947,14.898139,12.906126,1.1520586,0.15481083,1.0046014,-0.5949932135074469,4640.5556640625,EM* VES  173,12.906100273132324,11.281999588012695,10.779000282287598,10.359999656677246,10.119999885559082,9.352999687194824,8.781999588012695,nan,nan,nan,1.2566380185696933,0.735
1251,194013675744039680,80.51887335113294,40.09405183322452,0.03566361782181923,-0.3802467261519801,0.19098777091356203,8.573208,14.474723,1.4146299,0.12643984,1.0041608,0.8797506619694779,4262.4697265625,,nan,nan,nan,11.095000267028809,10.618000030517578,7.586999893188477,4.964000225067139,nan,nan,nan,1.1115326210412881,0.735
1252,2027810057975309824,297.1969849487071,26.744629570635865,-3.1556051918857984,-5.986129142490897,0.1848578385663942,8.834219,15.077345,1.7067404,-0.53110045,0.98419577,1.411534248315224,4688.44189453125,,nan,nan,nan,11.942999839782715,11.77299976348877,11.765000343322754,9.300999641418457,nan,nan,nan,1.0270256144457377,0.735
1253,4063510374548718080,268.504331292843,-27.447661515190994,0.41091430658566913,-2.2487194152554593,0.411482182575032,23.931305,12.564757,1.6245604,-4.844161,0.837797,0.6365125208280489,2376.1767578125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.2855385702321473,0.735
1254,2178416625254778624,324.0592701120295,57.35856888980049,-2.155146000310326,-1.4355725738241973,0.09894910983045418,9.873357,12.160771,1.3526564,-1.1866642,0.95102036,-2.8621691723442737,9102.2880859375,EM* AS  470,12.160799980163574,10.390000343322754,9.623000144958496,9.050999641418457,8.774999618530273,8.168999671936035,7.769999980926514,nan,nan,nan,1.1904604339882292,0.735
1255,2062252049236006016,304.21006071143296,39.93562460713277,-3.656017540997805,-5.155914469096313,0.4803981513196121,46.542362,11.906327,1.7556286,-0.7594897,0.97268677,0.31433388497467973,2000.4017333984375,EM* VES  194,11.906299591064453,9.553000450134277,8.689000129699707,8.246000289916992,7.900000095367432,6.953000068664551,6.052000045776367,nan,nan,nan,1.2344391355520994,0.735
1256,5255214682263286400,156.3730441031089,-59.804782202041764,-5.468384350546865,3.391880068931293,0.09878814292369897,5.5806365,14.45557,1.3538971,-0.31948274,0.9870599,-0.5709056720978722,7415.66552734375,,nan,nan,nan,11.204000473022461,10.920999526977539,10.373000144958496,9.513999938964844,nan,nan,nan,1.1121508566056122,0.735
1257,2057092900162471808,304.84762957427284,34.76177307140518,-0.9225862813699782,-2.3664583532006205,0.3852914255853512,23.955896,14.544857,2.5602198,4.8588557,1.1582797,2.4738037460173175,2344.677490234375,,nan,nan,nan,9.64900016784668,9.345000267028809,8.628000259399414,7.824999809265137,nan,nan,nan,1.1336252853005675,0.735
1258,5543314285220881536,125.02711574402694,-34.8323401593484,-2.536143237346251,3.213968529918372,0.18240387449971318,13.991143,11.490311,1.0108147,-5.3434315,0.82026184,-2.2045190356548083,4765.912109375,WRAY 15-198,11.490300178527832,10.20300006866455,9.47599983215332,8.949999809265137,8.623000144958496,7.77400016784668,6.849999904632568,nan,nan,nan,1.2919514513060242,0.735
1259,4320615230134526976,288.52803861981073,15.32921849054996,-1.4878211745972452,-3.965510764772374,0.19141344583941794,10.314155,13.556867,1.4735012,-2.0750687,0.9178382,-0.033271146524093353,4428.08154296875,,nan,nan,nan,8.909000396728516,8.479000091552734,7.664999961853027,7.068999767303467,nan,nan,nan,1.2332912334881432,0.735
1260,2008255067559622784,340.93159837166087,58.65158405582777,-3.438663921610129,-2.1637657803427217,0.24921579659734228,11.615526,12.671349,1.3493757,17.740246,1.7417996,-0.34577359467482083,3918.697998046875,,nan,nan,nan,9.640000343322754,9.288999557495117,8.284000396728516,7.14300012588501,nan,nan,nan,1.093556563695406,0.735
1261,511534968643870464,23.907328330813886,62.00211735839636,-1.7157160939695322,-0.46444372187216043,0.4023188818143744,27.281727,12.500926,2.4687862,2.3734107,1.0729954,0.5237780955486677,2415.585205078125,EM* GGA   63,12.500900268554688,9.821999549865723,8.557000160217285,8.067000389099121,7.6579999923706055,7.011000156402588,6.195000171661377,nan,nan,nan,1.2285452845429528,0.735
1262,5715480591898222208,114.35426309914605,-20.34169620053909,-2.524568585734382,3.0960245873724603,0.32429249430295826,23.445953,11.759594,1.0018969,0.17310683,1.00501,-0.6857215508062637,2819.8837890625,LS  596,11.759599685668945,10.461000442504883,10.041000366210938,9.743000030517578,9.503000259399414,8.722000122070312,8.079000473022461,nan,nan,nan,1.1156224229989695,0.735
1263,2173369007891131904,324.6181137791403,53.03588243519423,-3.206532583580458,-2.9501618600570234,0.09456945833092144,5.8010564,14.403662,1.4266081,0.6018876,1.0212173,-0.7175837645026704,7650.53076171875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0280534266034462,0.735
1264,198205495103761024,73.75692883041846,36.4340560296958,0.8794227549396174,-0.4320616636444828,0.13967686390936773,7.1782546,14.407901,1.1914091,0.9197634,1.0300667,0.13352318767681126,5490.25341796875,,nan,nan,nan,12.71399974822998,12.553999900817871,11.510000228881836,8.979000091552734,nan,nan,nan,1.1765980391066178,0.735
1265,2033562393593604224,299.46166679474993,31.35471659400739,-3.3963799799179504,-4.453634841002009,0.31767545088180166,24.322807,13.612701,2.5725088,3.804683,1.1265738,1.1226196909932469,2769.668212890625,,nan,nan,nan,8.904000282287598,8.527999877929688,7.789000034332275,7.145999908447266,nan,nan,nan,1.018628588642892,0.735
1266,2176309956664790144,320.5048342508071,55.166930790631675,-2.7911496054298683,-2.1726800888561666,0.08768069607848605,6.8961515,13.402089,1.2697392,1.6387148,1.0644065,-1.883390936412777,8463.53515625,,nan,nan,nan,10.29800033569336,9.977999687194824,8.914999961853027,7.900000095367432,nan,nan,nan,1.1779204936722385,0.73
1267,512719387485748608,22.606411582406537,63.848206900110995,-1.3925981592937953,-0.08204002548571512,0.17332418400131405,8.900657,14.752376,1.5820627,-0.4214571,0.9854983,0.9466714239531591,4934.7255859375,,nan,nan,nan,11.435999870300293,11.055000305175781,9.925000190734863,8.786999702453613,nan,nan,nan,1.0363856811259995,0.73
1268,519476401831659136,25.13157055364372,66.78695514871168,-1.4611061495443254,0.5337457484502901,0.1668291659620476,7.9767494,14.95499,1.4685698,-0.9200481,0.96854174,1.066350280014941,4923.974609375,,nan,nan,nan,12.258000373840332,11.994000434875488,11.184000015258789,8.579000473022461,nan,nan,nan,1.1412405777642483,0.73
1269,1827978389493325696,298.03445682953827,22.587499467407408,-2.6340489403056804,-5.433409428969706,0.2603936297539359,19.161953,12.112761,1.1573143,-0.2668724,0.991715,-0.8090876787496377,3668.251220703125,ZTF J195208.26+223515.1,12.112799644470215,10.366999626159668,9.718999862670898,9.916999816894531,9.685999870300293,8.656999588012695,7.919000148773193,nan,nan,nan,1.211567187970464,0.73
1270,465352082961412736,36.64995199689774,60.23386230800952,-0.9256141723997242,-0.5572217077955832,0.22883491799740352,10.71657,14.51649,1.8659925,1.2322793,1.0395347,1.3141014542007277,3782.76025390625,IPHAS J022636.00+601401.8,14.538100242614746,12.130999565124512,11.081999778747559,10.496000289916992,10.083000183105469,9.019000053405762,7.974999904632568,nan,nan,nan,1.294580837619178,0.73
1271,4256572281241841792,279.84033816455405,-5.248606641418867,-1.1336150677920367,-3.296781006706738,0.2898447348690067,19.651281,12.759606,1.3475208,-3.552619,0.83258826,0.07043343972550531,3258.108154296875,UCAC2  30058117,12.759599685668945,11.08899974822998,10.423999786376953,10.003999710083008,9.79800033569336,9.36299991607666,7.640999794006348,nan,nan,nan,1.1570635463418153,0.73
1272,2165297527390356480,318.097297628468,48.23294541274524,-2.958112453173886,-3.4356569016771794,0.1269661586797599,6.9188657,14.7297535,2.012703,0.9740276,1.0350147,0.24819339600566792,6218.3837890625,,nan,nan,nan,10.58899974822998,10.270000457763672,9.567999839782715,8.47599983215332,nan,nan,nan,1.078800915458066,0.73
1273,2177828661408539776,322.2429410407013,55.90709950408627,-2.8622203378739868,-2.8087507934166194,0.15529168054914735,5.8919244,15.409751,1.6102552,0.035534635,1.0003619,1.3654918877480107,5569.955078125,,nan,nan,nan,12.0,11.682999610900879,11.008999824523926,9.006999969482422,nan,nan,nan,1.120343754750592,0.73
1274,5313849369595242368,142.21421867578604,-50.03204079241187,-5.417699000346603,4.573859375712439,0.4177927972705108,30.487589,11.4355135,1.6271162,-0.5524446,0.9785939,-0.4596817611459727,2353.59912109375,TYC 8175-1147-1,11.435500144958496,9.307000160217285,8.576000213623047,8.086000442504883,7.833000183105469,7.2729997634887695,6.145999908447266,nan,nan,nan,1.0335090193665446,0.73
1275,2011689430788822528,359.10605416943713,60.82712046076163,-2.399372051271442,-1.0756617309424659,0.22400643467325404,13.723104,13.247983,1.2124777,13.285639,1.489669,-0.0007145522104039514,4088.42578125,[D75b] Em* 23-061,13.248000144958496,11.270000457763672,10.538999557495117,10.567000389099121,10.26099967956543,9.678999900817871,9.175999641418457,nan,nan,nan,1.0367920038480334,0.73
1276,1825185900496110976,293.5191315270672,19.022616170212125,-3.2353088211863765,-5.995507875169507,0.34124697551317024,24.510656,12.757452,1.592495,0.50689566,1.0153433,0.4227960655830607,2801.03466796875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.265421615216019,0.73
1277,515857084432189440,41.27327418956043,64.85780121600044,-0.8983059419997603,0.09248674563812713,0.17674947636355726,11.451405,13.828344,1.4097824,1.7067897,1.0470445,0.06513502426194506,4795.1103515625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.086833642801998,0.73
1278,1969276250785739264,316.02889398019596,40.868789919347265,-4.31203389970998,-4.862163811848244,0.1779851133824991,10.691937,14.450474,1.461978,0.8343552,1.0290152,0.7023921832875573,4825.26318359375,,nan,nan,nan,11.33899974822998,11.074000358581543,10.105999946594238,8.595000267028809,nan,nan,nan,1.1495257661834717,0.73
1279,427629728800278912,10.957062958047572,62.25639664205904,-1.854145608674064,-0.7463247993932813,0.521106128134998,48.35999,12.257166,1.639288,1.097776,1.035792,0.8417968110084892,1900.8323974609375,EM* LkHA  202,12.257200241088867,10.451000213623047,9.753000259399414,9.032999992370605,8.706999778747559,7.885000228881836,6.7789998054504395,nan,nan,nan,1.253033709084769,0.73
1280,254774578079937024,72.31724778064678,46.3219374841522,0.07638573575541602,-0.3292203240440813,0.1518229240147859,8.240144,14.152242,1.1756668,1.8913176,1.0662622,0.058928463903249906,5198.55712890625,EM* VES  833,14.152199745178223,12.345999717712402,11.65999984741211,11.583000183105469,11.22700023651123,10.164999961853027,8.61299991607666,nan,nan,nan,1.2734799048316576,0.73
1281,2178178409188167296,324.87785209104953,56.98621852916199,-2.9640416014718474,-2.2040186769337904,0.1048329214464288,8.27771,13.816205,1.553215,0.972429,1.0365294,-1.0813065316369226,7446.63037109375,V* V490 Cep,13.816200256347656,11.829000473022461,10.925999641418457,10.4350004196167,10.074999809265137,9.154999732971191,7.895999908447266,4.7550000368363696e-14,nan,nan,1.2741858355211761,0.73
1282,467086528193268352,46.53008702598402,63.83661307329645,-0.823850378758912,0.34401044499307654,0.1473957343028478,5.248295,15.367693,1.5307693,0.4992885,1.013286,1.2101175225489413,5807.3115234375,,nan,nan,nan,12.291000366210938,11.972999572753906,10.817000389099121,9.147000312805176,nan,nan,nan,1.0524116196119584,0.73
1283,5334682194411586176,179.18111970699704,-62.22736854117813,-6.035523884365281,0.7019246686752378,0.20242135798304267,18.160381,12.615675,1.0275593,-5.4652185,0.814153,-0.8530433570614484,4572.78857421875,WRAY 15-912,12.615699768066406,nan,nan,9.899999618530273,9.644000053405762,8.468000411987305,6.744999885559082,nan,nan,nan,1.2573627204727365,0.73
1284,512041847805405696,27.02938689048989,63.27036128378426,-1.2906850383668322,-0.15737027271605222,0.1665493350674929,12.604671,13.643547,1.240737,1.1535916,1.0333383,-0.2487384261399761,4999.1689453125,2MASS J01480703+6316132,13.66189956665039,11.916000366210938,11.288000106811523,10.800999641418457,10.498000144958496,9.645999908447266,8.392000198364258,nan,nan,nan,1.2005305795975083,0.725
1285,1873352932237556480,314.24027104190026,40.797968771579775,-2.7244362058741527,-3.232178242190648,0.2921422788314404,25.110283,12.63708,1.6148033,1.1264546,1.0407807,-0.03494774433120185,3335.00732421875,,nan,nan,nan,9.494000434875488,9.208000183105469,8.362000465393066,6.664999961853027,nan,nan,nan,1.2104775073145058,0.725
1286,4053585740270893952,264.13164173371126,-34.06324916024693,2.0574167357847273,-0.2788215910519253,0.6162560693740073,28.88097,10.374373,1.0351353,-0.24626772,0.98712736,-0.6768205161275631,1549.026123046875,HD 320103,10.37440013885498,8.722999572753906,8.20300006866455,7.747000217437744,7.427999973297119,6.677999973297119,5.559999942779541,nan,5.749999814393808e-14,2.57664e-13,1.1530744863630313,0.725
1287,2028700520637595776,297.34215719339926,28.768299860632272,-3.211906456768973,-5.999081557323773,0.17944986584766026,14.174853,13.410545,1.0804577,0.7136199,1.0222855,-0.3197389608717778,4829.80224609375,HBHA 2703-38,13.410499572753906,11.887999534606934,11.274999618530273,10.98799991607666,10.72700023651123,9.86299991607666,8.604999542236328,nan,nan,nan,1.2140165970992587,0.725
1288,5351880446017565056,157.44662163254475,-56.612870410518525,-6.382496457785629,3.540075663035464,0.4852149413370729,35.46253,9.960517,1.0382357,-0.019052813,0.9985358,-1.6098122417139855,1991.892333984375,CD-55  3417,9.960519790649414,8.569999694824219,8.029999732971191,7.551000118255615,7.275000095367432,6.400000095367432,5.5320000648498535,nan,nan,nan,1.1237194855076031,0.725
1289,5546151192709300992,121.00573558829821,-33.335072206389405,-2.450222060591772,2.8256336128775286,0.2470318345278599,22.304508,12.279024,1.1700535,-2.624042,0.90888053,-0.7572112579588293,3833.754150390625,WRAY 15-145,12.279000282287598,nan,nan,9.444000244140625,9.104000091552734,8.305000305175781,7.48799991607666,nan,nan,nan,1.2584699996020743,0.725
1290,427680508189702272,10.346699121482136,62.317986345327064,-2.5161838326382977,-0.3187168198923625,0.390136783644625,31.681427,12.804429,1.5786123,2.0923529,1.072071,0.7605135505099447,2461.146240234375,[DP65] 32,12.804400444030762,10.763999938964844,10.12399959564209,9.694999694824219,9.437999725341797,8.727999687194824,7.632999897003174,nan,nan,nan,1.097812779679635,0.725
1291,5868793362236953600,204.53038162872707,-61.385576494903,-5.047399229977559,-2.2038956593757018,0.37852982007504055,31.536205,12.410414,1.2702913,-0.33357644,0.9900816,0.30091423368851977,2583.590576171875,WRAY 15-1128,12.410400390625,nan,nan,9.668000221252441,9.397000312805176,8.246999740600586,5.447999954223633,nan,nan,nan,1.1101922826606148,0.725
1292,515107080065239040,34.884509040077155,63.729776041032196,-1.011380355055469,0.19553883663812346,0.18685458717286602,14.306534,13.057223,1.0466185,0.90948385,1.0249839,-0.5852578600087455,4678.5927734375,Cl Berkeley   63     1,13.05720043182373,11.550000190734863,11.01200008392334,10.446999549865723,10.182999610900879,9.486000061035156,8.394000053405762,nan,nan,nan,1.2902817410733198,0.725
1293,2201280763387041792,335.79248622981555,59.867581274733276,-2.981803318152963,-2.008152406893987,0.21636718850696365,10.449066,11.85408,1.2573719,17.38383,1.7018361,-1.4699627905245798,4013.315185546875,LS III +59   27,11.854100227355957,10.147000312805176,9.51099967956543,9.168000221252441,8.873000144958496,8.029999732971191,7.24399995803833,nan,nan,nan,1.1755515350663426,0.725
1294,5352771355359621888,162.56889015027724,-55.68263817128276,-6.335502515127667,3.4986303955266314,0.38391735422598366,34.355392,12.124541,1.1276884,-1.7400516,0.9353119,0.045730002582274665,2497.814208984375,WRAY 15-659,12.124500274658203,10.041000366210938,7.998000144958496,6.723999977111816,5.76800012588501,3.753999948501587,2.0840001106262207,nan,nan,nan,1.265579887024588,0.725
1295,2179222945229043456,323.9253417258787,58.12525817661445,-2.486412968821069,-2.3238746705381597,0.12023804568359966,11.859707,12.727164,1.394434,1.2137505,1.0431244,-1.8726261878455475,7445.173828125,EM* GGR   32,12.72719955444336,10.645000457763672,9.984999656677246,9.496000289916992,9.189000129699707,8.321000099182129,7.11299991607666,nan,nan,nan,1.3075344642091378,0.725
1296,531995097628382720,23.863489189522426,68.23065082664132,-1.5620724166872546,0.40036527091269764,0.137547899187967,8.34106,14.359071,1.3675547,-0.42794076,0.98444253,0.051340586198389104,6054.0087890625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.086549206652841,0.725
1297,2175197564440666752,326.8062978058357,56.82492023680754,-2.923842277080905,-2.3488316104511657,0.12282145007889403,6.871252,14.683817,1.6220274,0.46754858,1.0165439,0.13018801243913813,6649.5380859375,[BVD2011] 153,14.701700210571289,12.86299991607666,12.0649995803833,11.678000450134277,11.40999984741211,11.446000099182129,9.192000389099121,nan,nan,nan,1.111996707923946,0.725
1298,465444373222412416,37.80425267484029,60.91620781912724,-0.44664217612215723,-0.6585624849016698,0.3811805634952104,20.591322,10.979692,1.0173941,2.3023508,1.0714421,-1.1146538022318708,2443.98876953125,EM* MWC  716,10.979700088500977,9.720000267028809,9.164999961853027,8.78600025177002,8.51099967956543,7.698999881744385,7.289000034332275,nan,nan,nan,1.1717043534049942,0.725
1299,2017811580270566272,293.32189125538326,20.767879298590792,-3.107176189368957,-6.083634061889632,0.1618881981827969,8.386265,14.447576,2.043888,-0.38416424,0.98603684,0.4936515161034869,5012.1630859375,,nan,nan,nan,10.192999839782715,9.96500015258789,9.729000091552734,8.28499984741211,nan,nan,nan,1.0843513653725478,0.725
1300,4096409484837042560,274.64553366679627,-17.9636539908479,0.4905265812459362,-1.101599682535047,0.627346619756802,26.571745,11.079679,1.2407923,-1.355728,0.9353268,0.0672163468992153,1508.067626953125,Hen 3-1662,11.079700469970703,9.46399974822998,8.807000160217285,8.128999710083008,7.843999862670898,7.080999851226807,5.955999851226807,nan,nan,nan,1.2665198080328675,0.725
1301,2168547713816898816,315.6105141720785,49.11695586600359,-2.411596461162367,-2.872870181412523,0.27354093812196745,27.031794,12.390672,1.7363939,2.2441983,1.0812789,-0.4242166098473277,3619.6533203125,EM* GGR    4,12.390700340270996,10.154000282287598,8.927000045776367,7.947000026702881,7.432000160217285,6.705999851226807,6.081999778747559,nan,nan,nan,1.3132697535582232,0.72
1302,447808893901762176,50.16453913445789,56.39948587197217,-0.6802230400596603,-0.08597927416122553,0.24974038736601148,12.948717,14.448564,2.5710163,0.24194698,1.0079943,1.43600748077046,3361.748779296875,IRAS 03168+5613,14.448599815368652,10.95300006866455,8.215999603271484,6.559999942779541,5.591000080108643,4.2789998054504395,3.430999994277954,nan,nan,nan,1.3444474841834306,0.72
1303,515225548141522816,34.50624935683273,64.59724504073691,-1.4640960098315523,0.2401169855364207,0.2926725176689133,17.734688,10.9976015,1.0594606,0.11789334,1.0029892,-1.670488773255066,3085.885498046875,EM* AS   56,10.997599601745605,9.42199993133545,8.654000282287598,8.147000312805176,7.823999881744385,7.078999996185303,6.2129998207092285,nan,nan,nan,1.2786174808237056,0.72
1304,2013688892681611008,347.84263719688346,59.40314811045235,-4.1808155751802385,-2.0219540138254204,0.3595965014061342,20.41168,14.311768,2.0883446,3.3299572,1.1219543,2.0908448667985624,2572.76953125,,nan,nan,nan,9.338000297546387,8.946999549865723,8.244000434875488,6.422999858856201,nan,nan,nan,1.2200258542329596,0.72
1305,2014674226896884864,345.042165380094,60.92732849599478,-2.5957158401258997,-1.7677921543283894,0.2749342402442073,21.969778,10.305713,1.6863985,4.7497125,1.1674427,-2.4981431493991586,3331.39306640625,MR 119,10.305700302124023,7.938000202178955,7.03000020980835,6.526000022888184,6.061999797821045,5.302000045776367,4.321000099182129,nan,nan,nan,1.1705393781312279,0.72
1306,2174776657649116032,326.1744301307788,55.35157666034218,-2.6831613554967446,-2.4164787170007083,0.17497466981623086,9.593299,14.570776,1.3905659,2.2768152,1.085567,0.7856518989989674,4899.06005859375,,nan,nan,nan,11.663000106811523,11.42300033569336,11.144000053405762,9.255000114440918,nan,nan,nan,1.0164593812323708,0.72
1307,2020107321867325312,295.6241860082007,23.500594617508327,-2.9205435950132475,-5.822312211492019,0.3337976599204692,7.867983,16.051493,2.7002764,-2.6198316,0.93572974,3.6689091297605287,2661.986328125,,nan,nan,nan,11.218000411987305,10.930999755859375,10.288000106811523,9.138999938964844,nan,nan,nan,1.0030361177667328,0.72
1308,5355162660019763200,152.89589231754607,-55.74433406919389,-8.21176906110381,5.020041999670686,0.41683552639842675,37.59635,12.23775,1.1579266,-1.5021454,0.9429946,0.3375736847729591,2335.819091796875,WRAY 15-516,12.237799644470215,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.1958219221580488,0.72
1309,205411483856330240,74.01882093525407,44.00791571251683,-0.4468787891816022,-0.1263708354608175,0.18163561589695643,13.068957,13.0109005,1.546977,-2.3126404,0.9136857,-0.693094448187658,4786.04248046875,EM* VES  849,13.010899543762207,10.805999755859375,9.857999801635742,9.418000221252441,9.187000274658203,8.840999603271484,8.336000442504883,nan,nan,nan,1.0425313686601656,0.72
1310,5862299960127967488,195.69848851536304,-63.83573123376698,-7.092820662863646,-0.34195092640087815,0.44344477764993895,33.318974,9.632835,1.2409296,-0.53812873,0.981228,-2.1329668884426027,2170.510498046875,CPD-63  2495,9.632840156555176,8.026000022888184,7.248000144958496,6.7829999923706055,6.461999893188477,5.63700008392334,4.741000175476074,3.285000038915492e-13,2.53000013517371e-13,6.02972e-12,1.279614026868376,0.72
1311,2200324085191295360,335.2213072364923,58.81218770008199,-3.1671382429082127,-2.3593085414740376,0.15406172592991735,5.7781844,15.122951,2.7327175,6.570791,1.2528933,1.0614243483290196,4997.98046875,HBHA 5705-09,15.123000144958496,11.295000076293945,8.628000259399414,7.139999866485596,6.204999923706055,4.314000129699707,2.9749999046325684,nan,nan,nan,1.2865632600757286,0.72
1312,5865171231769056000,200.5443547132623,-63.58681228552162,-6.202267069776181,-1.2158263569214023,0.24064429787937372,21.497173,12.30819,1.3080769,-4.6604404,0.84934765,-0.7849317770852693,3986.993408203125,WRAY 15-1093,12.308199882507324,nan,nan,9.222999572753906,8.965999603271484,8.109000205993652,7.5879998207092285,nan,nan,nan,1.2090295709989032,0.72
1313,2055307950422680064,302.6123837641999,33.91853665725638,-3.8537562256198554,-5.89137257959154,0.21554810860404494,11.831116,14.8247175,2.0033827,-1.7641803,0.94117904,1.4924386034200694,4041.896240234375,,nan,nan,nan,10.666000366210938,10.348999977111816,9.647000312805176,9.15999984741211,nan,nan,nan,1.0471894065435927,0.715
1314,2177827871134565632,322.2918923496401,55.88997841822266,-2.497214935594326,-2.1951368969706673,0.0825361623370699,6.705147,13.5015545,1.8483791,0.24815825,1.008537,-1.9152241522099054,8817.599609375,2MASS J21291006+5553239,13.50160026550293,11.229999542236328,10.397000312805176,10.067000389099121,9.722999572753906,8.895999908447266,7.478000164031982,nan,nan,nan,1.1593041491825844,0.715
1315,202297258909330688,77.71509172781428,43.35684756728589,0.4375113852759601,-0.4939444277067877,0.15481533667734243,9.102195,13.768531,1.070241,-0.67978287,0.9790694,-0.2823992465119787,5233.64111328125,EM* VES  880,13.768500328063965,12.333000183105469,11.730999946594238,11.265999794006348,10.928000450134277,10.175999641418457,9.0600004196167,nan,nan,nan,1.2581132724177644,0.715
1316,431791517750845184,4.972445912347883,63.67878621272874,-1.794852087305278,-0.05090501824831307,0.13721015642386888,7.2892265,14.854408,1.3992033,0.6477922,1.0212706,0.5413395613778675,5843.19677734375,,nan,nan,nan,11.91100025177002,11.595999717712402,11.178000450134277,9.60200023651123,nan,nan,nan,1.1733971013951139,0.715
1317,2171244029862039296,321.6314795809289,50.60351612456824,-1.5067547505239096,-2.6820465477054767,0.3965020785396683,24.047413,14.443855,2.3476028,1.04892,1.0369263,2.4350826272158272,2335.45166015625,,nan,nan,nan,9.772000312805176,9.345999717712402,8.437000274658203,7.369999885559082,nan,nan,nan,1.2452777468292435,0.715
1318,5980929671242698880,240.44199631001862,-53.23187047439001,-2.56616593684942,-3.0523731472373403,0.3476763012420806,25.733677,12.126525,1.4442425,-1.8464663,0.946761,-0.1675996309945802,2787.62158203125,WRAY 15-1403,12.126500129699707,10.265000343322754,9.635000228881836,9.267999649047852,9.048999786376953,7.9730000495910645,6.034999847412109,nan,nan,nan,1.144367924049955,0.715
1319,468432742744697856,60.36886086306532,55.090098375786454,-0.04856538220426314,-0.09667304774872978,0.2905592168461628,22.006086,12.807141,1.2632561,-1.1665276,0.961618,0.1233145853877744,3232.977783203125,EM* GGA  276,12.807100296020508,10.303999900817871,9.576000213623047,10.15999984741211,9.817999839782715,8.678999900817871,7.322000026702881,nan,nan,nan,1.0907227109265116,0.715
1320,5259061667256877824,152.68900059425937,-56.333786877332166,-7.165233782024986,4.304707534584237,0.4152819775000099,30.222363,11.314454,2.2131462,-0.99056274,0.96346694,-0.5938305017759795,2357.083984375,WRAY 15-510,11.314499855041504,9.11299991607666,8.119999885559082,7.119999885559082,6.876999855041504,6.2270002365112305,5.2270002365112305,nan,nan,nan,1.1084557746765933,0.715
1321,2029095936813734656,301.3714984432102,28.551737604926604,-2.8657287836008623,-5.399324615077887,0.31449495388581755,25.775007,13.37947,2.0027332,-0.51595604,0.9838352,0.8675382791376762,2847.452392578125,,nan,nan,nan,9.493000030517578,9.100000381469727,8.164999961853027,7.182000160217285,nan,nan,nan,1.2586457299002891,0.715
1322,531571991810160512,22.80071552149317,67.44743752787181,-1.484114224245602,0.23129983675345323,0.29219784160197587,24.232471,12.226728,1.3784876,4.5279155,1.1554805,-0.4448865427838804,3356.0185546875,EM* VES  706,12.226699829101562,10.539999961853027,10.072999954223633,9.770000457763672,9.529999732971191,8.788999557495117,8.019000053405762,nan,nan,nan,1.015092712718077,0.715
1323,5355950524514317824,153.0869462406585,-55.21278200397894,-4.925799216660149,2.5383571471012294,0.3229167618080352,28.046717,12.5983925,1.1489716,-0.5282055,0.9789678,0.14384543032950958,2981.7744140625,,nan,nan,nan,9.866999626159668,9.595000267028809,8.895000457763672,8.416999816894531,nan,nan,nan,1.1841506572734282,0.715
1324,2061290320164745984,304.9580260564905,38.66115409975841,-0.9650452382947577,-2.9678799455210396,0.39443409547410263,35.617653,11.731852,1.3788958,0.4156422,1.0142157,-0.2882761774540157,2344.47314453125,EM* AS  403,11.731900215148926,10.116999626159668,9.470000267028809,8.949000358581543,8.605999946594238,7.750999927520752,5.916999816894531,nan,nan,nan,1.1435393436994217,0.715
1325,526456307804828800,15.06359543034013,67.29008395698939,-1.663323033477512,-0.6587823793283256,1.0421169812612183,85.26325,9.974921,1.2563057,2.021216,1.0689962,0.06450359034320563,940.2863159179688,BD+66    83A,9.974920272827148,8.428000450134277,8.048999786376953,7.6539998054504395,7.425000190734863,6.765999794006348,5.881999969482422,nan,nan,nan,1.1322834122531538,0.715
1326,2165451321576730624,316.3701149803963,48.30112533438759,-2.770398689383958,-3.5018855267487075,0.19784960601732188,16.984653,13.499918,1.3280945,0.6291642,1.0223389,-0.01840606708189796,4419.365234375,,nan,nan,nan,10.446999549865723,10.182000160217285,9.324999809265137,6.276000022888184,nan,nan,nan,1.1061192229035723,0.715
1327,4064347893173348224,269.16484191629496,-25.5176392011287,-0.5303941155062116,-1.5552647867234846,0.2853043838655895,10.863209,14.536679,2.3387709,-1.781015,0.9205964,1.8132214923447734,3039.550048828125,[KW2003]  78,14.536700248718262,11.64799976348877,10.831000328063965,10.496000289916992,10.26200008392334,10.635000228881836,8.204000473022461,nan,nan,nan,1.0207826684438843,0.715
1328,3437298576514599936,94.50342294630718,30.88136543904017,0.6096229960381645,-1.3985699894587214,0.14947381053826714,11.008918,13.307182,1.1388006,-0.49556264,0.97554576,-0.8199921572972855,5170.21484375,2MASS J06180081+3052529,13.30720043182373,11.491999626159668,9.491000175476074,8.22700023651123,7.38700008392334,5.307000160217285,3.7920000553131104,nan,nan,nan,1.1612521306863757,0.715
1329,4296219128699916544,292.11607333109214,8.523148546260458,-6.34047069828483,-10.394660309422106,0.15298780939567383,9.595569,12.875272,1.186944,-0.27290177,0.9892734,-1.20144407236317,5871.02685546875,,nan,nan,nan,10.524999618530273,10.291000366210938,9.4399995803833,8.555000305175781,nan,nan,nan,1.0927427805223777,0.715
1330,2163392417338150912,313.6434956596287,46.1486752352604,-2.407424643956761,-3.191105492517509,0.2763275308996618,24.093727,12.865565,1.5814524,0.15404405,1.0046403,0.07268608219182937,3431.620849609375,EM* UHA   62,12.865599632263184,11.020000457763672,10.340999603271484,9.75,9.406999588012695,8.4350004196167,6.701000213623047,nan,nan,nan,1.2070693309333733,0.715
1331,3423365981781341696,91.64797570901212,21.557761688351984,-0.1515785602463759,-0.8215441610351282,0.2648373436898342,19.357765,12.252847,1.1616621,-1.2004795,0.94548726,-0.6322571658093672,3576.085205078125,[D75b] Em* 06+002,12.252799987792969,10.815999984741211,10.128000259399414,9.5649995803833,9.25100040435791,8.517000198364258,7.8420000076293945,nan,nan,nan,1.0917558725617476,0.71
1332,5520016763390459264,123.92673133462469,-45.47502709550593,-1.3967012581021894,2.19881510047939,0.08406544237305441,5.0226197,14.569712,1.3469248,-0.7342803,0.97235143,-0.8072008014094791,8059.95361328125,,nan,nan,nan,11.836000442504883,11.581000328063965,11.142999649047852,9.121000289916992,nan,nan,nan,1.1323730480348648,0.71
1333,2014636465544826368,343.5745219237936,60.815886913132445,-2.751313638445115,-1.4818475370503854,0.2872074683683375,18.914963,14.247843,2.1667671,2.2023365,1.0817844,1.5388214329296872,3135.16015625,UCAC3 302-169354,14.24779987335205,11.434000015258789,10.354999542236328,9.467000007629395,9.407999992370605,9.041999816894531,7.123000144958496,nan,nan,nan,1.205603224301931,0.71
1334,5308009588474329600,145.81290269805595,-55.02225866336641,-4.7260953462242155,3.1006472293108436,0.2987246734911296,24.643055,11.750373,1.4072037,-1.050523,0.95996565,-0.8732716377755629,3187.3427734375,WRAY 15-426,11.750399589538574,nan,nan,8.781999588012695,8.482999801635742,7.6579999923706055,6.593999862670898,nan,nan,nan,1.1849313690491494,0.71
1335,5878068120769278976,221.26173767319716,-60.66328346340787,-6.141459232806265,-4.224329024982805,0.3263425954475033,26.416145,12.41234,1.3738432,-1.7786422,0.9458632,-0.01929101973423286,2942.333984375,2MASS J14450282-6039477,12.412300109863281,10.423999786376953,9.616999626159668,9.189000129699707,8.928999900817871,7.88100004196167,6.085999965667725,nan,nan,nan,1.1287144565706269,0.71
1336,2173953432677494912,327.55667918815345,54.807150965055484,-3.262345358293015,-3.545393572139964,0.4139922439686307,28.970367,10.463711,1.1266651,3.5867438,1.1362157,-1.4513281910435154,2302.842529296875,EM* AS  476,10.463700294494629,8.949999809265137,8.435999870300293,7.974999904632568,7.736999988555908,7.044000148773193,6.256999969482422,nan,nan,nan,1.1334403640478932,0.71
1337,2200251105108535168,337.08265611465,59.119282210925775,-3.330379659736299,-2.34161537526703,0.2839700009214062,18.84813,13.976216,2.5726614,7.1108027,1.2607614,1.242578630499807,3055.90966796875,2MASS J22281984+5907095,14.002099990844727,10.737000465393066,9.472000122070312,8.86299991607666,8.440999984741211,7.619999885559082,6.709000110626221,nan,nan,nan,1.1613334118842624,0.71
1338,509534510315192704,25.847020095124474,59.88534993059532,-1.3304911232525092,0.07567275334783183,0.22901062215399684,16.433744,13.764235,1.2475433,-1.1820246,0.9750687,0.5635126758535414,3797.673095703125,IPHAS J014323.30+595307.3,13.77970027923584,nan,nan,11.41100025177002,11.093999862670898,9.956999778747559,8.26099967956543,nan,nan,nan,1.2465616973089606,0.71
1339,4104275936386427136,275.78038470645066,-14.547411726288695,0.9766179715110447,-0.03191290222587209,0.46141627991459516,33.811127,12.01383,1.4685535,-2.5034811,0.880523,0.33429475216385285,2067.405029296875,,nan,nan,nan,8.538999557495117,8.151000022888184,7.255000114440918,6.913000106811523,nan,nan,nan,1.1701102730499702,0.71
1340,2174150966816066304,324.75724161847074,53.38362716688068,-2.80431443603685,-2.6084580779638493,0.14564744861162746,9.15658,14.638451,1.385912,-0.008908298,0.99891907,0.45496502880522627,5844.23193359375,,nan,nan,nan,11.618000030517578,11.319999694824219,10.885000228881836,8.859000205993652,nan,nan,nan,1.0832466155553624,0.71
1341,4104284908601518336,275.9360930030177,-14.386496966102838,-0.4554338314311649,-2.9040922707263515,0.4783346898625789,33.988632,11.708127,1.515151,-2.0998,0.9066605,0.1067864117189643,1965.4697265625,,nan,nan,nan,8.428999900817871,8.13700008392334,7.27400016784668,5.0879998207092285,nan,nan,nan,1.2123902955604486,0.71
1342,2176088718614335616,319.4930129983466,53.76597509789904,-2.024332436027172,-2.977837985953297,0.30204707368921363,27.477194,12.43677,2.041254,3.6077135,1.1305208,-0.16285639821347075,3281.740966796875,EM* GGR   13,12.436800003051758,9.878999710083008,8.930999755859375,8.46399974822998,8.14799976348877,7.5370001792907715,6.938000202178955,nan,nan,nan,1.1075731358604026,0.71
1343,1827345173870442112,296.9215386102814,20.975178668283974,-2.7493654630512046,-4.532422522144963,0.21079701953846738,17.959873,12.568989,1.5316153,-2.8344126,0.89772046,-0.8116888695054527,4500.72900390625,EM* VES   57,12.569000244140625,10.640000343322754,9.809000015258789,9.279999732971191,8.90999984741211,8.107000350952148,6.908999919891357,nan,nan,nan,1.3007439058626251,0.71
1344,466163763061043584,45.350096781572596,61.039256319743274,-0.5961772467851059,-0.16925012698704803,0.132644088014066,6.377043,14.854412,1.3916836,0.66300195,1.0192271,0.4678515694433045,6099.5517578125,2MASS J03012403+6102213,14.868300437927246,13.015999794006348,12.347999572753906,11.97599983215332,11.670000076293945,10.631999969482422,8.76099967956543,nan,nan,nan,1.0161875262704034,0.71
1345,2020763253607431936,296.1428223649945,24.571785600335673,-3.1067196568233686,-6.099675983170805,0.22503477906244734,10.3322115,12.752788,2.0179396,-2.321618,0.938088,-0.4859641930238965,4352.5712890625,[D75b] Em* 19-007,12.752799987792969,10.560999870300293,9.515000343322754,9.064000129699707,8.74899959564209,8.008000373840332,6.60099983215332,nan,nan,nan,1.158445655215416,0.71
1346,276630738938706688,65.41585908734571,55.82907661956127,-0.3393806130516304,-0.36712305075293084,0.22277721541982068,16.104937,10.491043,1.1554375,-2.2377179,0.92002285,-2.769603053050151,3887.910888671875,EM* MWC  471,10.491000175476074,9.031000137329102,8.553999900817871,8.315999984741211,8.069999694824219,7.2220001220703125,6.184999942779541,nan,nan,nan,1.169490499644217,0.71
1347,466152596145231232,45.008001922323054,61.003688243188485,-0.4873305047491192,-0.17926124712488767,0.21758399207515391,10.945635,14.549603,2.0275202,2.6982598,1.0807273,1.2377381653012272,3969.5498046875,2MASS J03000190+6100132,14.57859992980957,11.71500015258789,10.553999900817871,10.020999908447266,9.657999992370605,8.906999588012695,6.953999996185303,nan,nan,nan,1.0155420451770947,0.71
1348,447402791859146752,45.95505699227526,54.99476173434293,0.7293263991015492,-1.568603961835018,0.4088805650463657,35.25767,12.267625,1.3786993,-0.5015491,0.980475,0.32560719561321605,2378.03955078125,EM* GGA  222,12.267600059509277,10.463000297546387,9.798999786376953,9.567999839782715,9.225000381469727,8.322999954223633,7.38100004196167,nan,nan,nan,1.231623084636514,0.71
1349,511809782132411648,27.131251317349808,62.55097757946569,-1.5334644532655781,-0.24806063569318906,0.31782734840271637,17.74818,11.417644,1.0573778,-0.76581895,0.9771094,-1.0714001297215496,2781.866455078125,LS   I +62  186,11.41759967803955,9.616999626159668,8.944999694824219,8.706000328063965,8.406000137329102,7.484000205993652,6.434999942779541,nan,nan,nan,1.3068102217876718,0.705
1350,2030331444282536576,299.3661416193188,30.12331506999243,-2.851889812313691,-4.926420970080111,0.14054216970198896,9.360964,14.011191,1.2880697,-0.22525339,0.9919266,-0.24977536225615182,5778.400390625,HBHA 2703-29,14.011199951171875,12.13599967956543,11.659000396728516,11.241999626159668,11.045000076293945,10.402000427246094,8.517999649047852,nan,nan,nan,1.230186134806499,0.705
1351,431587111673639680,0.8961359169882586,63.496153748768954,-1.8995144298146502,-0.3611714003834322,0.07384475472557026,5.8965597,13.54439,1.1282301,1.3449005,1.0475509,-2.114012013632859,9213.8251953125,,nan,nan,nan,10.854000091552734,10.541999816894531,9.779999732971191,8.529999732971191,nan,nan,nan,1.230797244905306,0.705
1352,2177955380122106240,323.5305952211721,56.55351954543023,-2.8365756571273986,-2.551749620053126,0.10887799305487525,7.8734207,13.757105,1.4362764,-0.51809895,0.9778204,-1.058194591690146,7272.482421875,,nan,nan,nan,10.871000289916992,10.62600040435791,10.07800006866455,9.340999603271484,nan,nan,nan,1.0437415987910612,0.705
1353,467761937574100736,41.54616904623868,64.17110993237831,-0.8276644637251085,0.4078464355002837,0.1473123466311925,11.311598,13.4167795,1.1353788,1.6534923,1.0377975,-0.7420247432776641,5584.46826171875,EM* GGA  199,13.416799545288086,11.87399959564209,11.279999732971191,10.795000076293945,10.517000198364258,9.67300033569336,8.480999946594238,nan,nan,nan,1.3137198841115252,0.705
1354,467602950762237568,40.83157577434586,63.23291540872764,-1.0999410029132477,0.506077197512952,0.15440115601971555,12.288531,12.63406,1.1597414,1.8265508,1.0455582,-1.4226873558639497,5795.46142578125,[D75b] Em* 02-117,12.634099960327148,11.168000221252441,10.62600040435791,10.14900016784668,9.857999801635742,9.11400032043457,8.37600040435791,nan,nan,nan,1.1092501811659436,0.705
1355,524814462067759616,20.49476581103854,64.47023840006115,-1.1654835410829918,0.10714544007153273,0.16603538423189873,9.906317,14.425378,1.3019009,0.16920806,1.004704,0.526381103406429,5121.82568359375,IPHAS J012158.75+642813.1,14.425399780273438,12.739999771118164,12.109999656677246,11.66100025177002,11.378999710083008,10.668000221252441,8.899999618530273,nan,nan,nan,1.229601161489699,0.705
1356,511993950331342080,28.091372923747638,63.96103035438608,-1.0761776335517579,-0.09844477214831407,0.16003212694164434,9.4084015,14.336304,1.195241,0.38529786,1.0110791,0.35733959774443136,5276.25537109375,2MASS J01522192+6357397,14.336299896240234,12.789999961853027,12.220999717712402,11.878000259399414,11.607000350952148,10.826000213623047,8.914999961853027,nan,nan,nan,1.1304780601323106,0.705
1357,200693346322990080,75.23499992881187,39.57185523352987,0.32388285364374336,-0.29483920306095834,0.14172455974117523,6.4600277,14.534613,1.2015276,1.7219274,1.060048,0.29183823841666623,5539.0966796875,,nan,nan,nan,11.795999526977539,11.50100040435791,10.822999954223633,8.53600025177002,nan,nan,nan,1.0490984298408015,0.705
1358,2167134570798852352,312.64147915803494,48.16773251175744,-2.5153188763545815,-3.7643075598839517,0.32273179116627626,32.64159,13.165294,1.3818407,0.58563286,1.0197023,0.7095024351582069,2837.030029296875,,nan,nan,nan,10.236000061035156,9.92199993133545,8.916999816894531,7.572000026702881,nan,nan,nan,1.2592951553070446,0.705
1359,2054756266153353088,304.88277400091,33.92988462180069,-2.612524485051369,-6.261048423861403,0.5405219550135798,50.318726,12.556441,1.6073208,0.019921813,0.9998586,1.2205080015450385,1820.02880859375,,nan,nan,nan,9.586999893188477,9.342000007629395,8.657999992370605,7.7270002365112305,nan,nan,nan,1.0094667991612296,0.705
1360,5864768329365070208,207.18914916409878,-62.54206767602261,-6.63831441175023,-1.9970250448429387,0.2904145778419006,25.0183,12.5740595,1.54354,-2.402125,0.93182117,-0.11084845007191291,3408.1025390625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0047326767166551,0.705
1361,2166015233598898304,317.97915895679165,49.91611772972045,-3.8198103508034364,-4.664685371633287,0.4171787607445044,33.840225,13.507668,2.3108492,-1.1086472,0.9575138,1.6092784898657264,2213.689208984375,,nan,nan,nan,9.098999977111816,8.711000442504883,7.820000171661377,6.756999969482422,nan,nan,nan,1.0775800828694944,0.705
1362,518874694090932352,29.663566232070238,66.76804234978208,-1.3117902162966797,0.3641906627683142,0.20928128447373456,18.794586,12.403997,1.3361044,-1.1068319,0.9639941,-0.9923506179594597,4550.63134765625,,nan,nan,nan,9.664999961853027,9.381999969482422,8.630999565124512,7.083000183105469,nan,nan,nan,1.0442043641084175,0.705
1363,2207583404553554944,349.3996766887948,63.75176855949813,-2.317967698015681,-1.287250491437112,0.2026690593999222,7.587563,15.687705,2.844367,0.20363632,1.0063455,2.221642299537354,4046.798828125,IRAS 23154+6328,15.719900131225586,12.196999549865723,9.395000457763672,7.689000129699707,6.632999897003174,4.688000202178955,3.367000102996826,nan,nan,nan,1.2962807383557406,0.705
1364,4067159206965709568,266.37152884044264,-25.58235373147354,1.7802339034382069,-0.18880520764444964,0.6037549352779129,34.618645,11.772452,1.3057194,-5.61953,0.8024336,0.6767558235826492,1574.944580078125,,nan,nan,nan,8.946999549865723,8.644000053405762,7.354000091552734,5.807000160217285,nan,nan,nan,1.100603672699122,0.7
1365,2219461840982026112,327.43835133349694,66.25333519718934,-1.37214958333779,-0.17350612015672207,0.092725172194273,6.380365,14.395546,1.0561647,0.9903572,1.0356674,-0.7684657980111282,8184.71337890625,,nan,nan,nan,12.16100025177002,11.888999938964844,11.140999794006348,9.428999900817871,nan,nan,nan,1.264508325761825,0.7
1366,461076082241351040,44.84597240487824,57.71441012357105,0.40912189524157083,-1.5219840493492611,0.37695015911146096,24.102184,10.88725,1.2750645,3.3539498,1.1287905,-1.2313303985811785,2440.857666015625,EM* MWC  454,10.887200355529785,9.055999755859375,8.484999656677246,8.128000259399414,7.802999973297119,6.931000232696533,5.868000030517578,nan,nan,nan,1.2658592386353742,0.7
1367,2017646241227826560,292.5295552433845,20.002282439182217,-2.952704030386963,-5.705577590376661,0.22036566534576424,15.129482,13.753653,1.497798,-2.1127667,0.9347673,0.46937221789392325,3999.247314453125,,nan,nan,nan,11.126999855041504,10.909000396728516,10.444000244140625,8.720999717712402,nan,nan,nan,1.036231647714545,0.7
1368,5867412757930514432,208.67461059267535,-60.24833522182327,-6.613112093952753,-2.108756179983717,0.2629209803342502,23.164257,12.75608,1.4104948,-4.4664993,0.9109779,-0.1447941115656377,3641.8134765625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.2059198921414158,0.7
1369,2017245022523362560,358.98435631812333,64.90444798901994,-2.006838543344674,-0.5772467143092012,0.15181123794945947,5.2125726,15.624479,2.11125,2.1642158,1.0781102,1.530998902568811,5319.94091796875,,nan,nan,nan,11.444000244140625,11.088000297546387,9.991999626159668,8.494999885559082,nan,nan,nan,1.0569980946178348,0.7
1370,2176273917607971328,321.34790282180455,55.13630417052272,-2.9237502526728223,-3.1093060698147212,0.1744735332166653,15.211282,13.057939,1.4724112,-1.1415452,0.9525867,-0.7334136445625425,5094.44287109375,EM* GGR   23,13.057900428771973,11.217000007629395,10.555999755859375,10.034000396728516,9.579000473022461,8.704999923706055,7.933000087738037,nan,nan,nan,1.2933325774462792,0.7
1371,2014636431185097600,343.6129636894573,60.81448717504647,-2.7176740346944976,-1.5491881193528168,0.2920005376518511,21.355373,13.921582,2.1935396,-0.042946655,0.9974746,1.248500477497796,3083.211669921875,[D75b] Em* 22-120,13.921600341796875,11.404999732971191,10.256999969482422,9.451000213623047,9.076000213623047,7.165999889373779,7.771999835968018,nan,nan,nan,1.1772655343924956,0.7
1372,2014658898156674944,344.36507138883684,60.56579920981635,-2.6884334963971854,-1.637532562386021,0.2345845274661399,15.022202,12.950321,1.8673172,6.7907033,1.2594991,-0.1981819830657372,4037.576416015625,[D75b] Em* 22-147,12.950300216674805,10.095999717712402,9.029000282287598,8.741000175476074,8.336000442504883,7.459000110626221,6.749000072479248,nan,nan,nan,1.1524974001669601,0.7
1373,275852868822187776,61.41807345151515,53.10913455576071,-0.21212867352530618,-0.3273387653596285,0.17723717056693772,12.696451,12.833797,1.1758347,-0.54310846,0.9853655,-0.9234285037081946,5093.173828125,ATO J061.4180+53.1091,12.833800315856934,11.114999771118164,10.465999603271484,9.876999855041504,9.593999862670898,8.970999717712402,8.111000061035156,nan,nan,nan,1.3113895282564663,0.7
1374,511983298812531840,28.82403078212648,63.86215412839238,-1.458636131135172,0.440235724237071,0.13487380329486615,7.285915,14.689263,1.2316437,1.1806233,1.0331441,0.3389013653616324,6062.943359375,,nan,nan,nan,12.163999557495117,11.852999687194824,10.769000053405762,8.4350004196167,nan,nan,nan,1.0247670794331685,0.7
1375,5255323563936462592,158.39697582986753,-58.98991903510761,-7.0889276822377445,2.7902697128828176,0.384214891477292,38.798267,12.528033,1.4187498,-2.590197,0.90479755,0.4509042231503315,2575.41845703125,THA 35-II-63,12.527999877929688,10.47700023651123,9.708000183105469,9.446999549865723,9.090999603271484,7.546999931335449,5.164999961853027,nan,nan,nan,1.1715412691681224,0.7
1376,4153685755547392768,274.6344731365734,-11.872457922726188,-0.8337897916776852,-1.4901491278773924,0.4624157662417971,35.67187,11.672346,1.5209246,-4.4328704,0.7902262,-0.002490719383693829,2021.32373046875,GSC 05685-04027,11.672300338745117,9.63700008392334,8.835000038146973,8.383999824523926,8.067000389099121,6.413000106811523,3.197999954223633,nan,nan,nan,1.2441691320265775,0.7
1377,2014636396825359488,343.5660075458874,60.79705095597616,-2.742319427945754,-1.7943114816561627,0.28126486875653284,16.707651,14.284878,2.4373446,3.166689,1.1219404,1.530455228220788,3137.617919921875,Cl* NGC 7419    BMD     427,14.284899711608887,10.977999687194824,9.767000198364258,9.744000434875488,9.371000289916992,7.921000003814697,6.25600004196167,nan,nan,nan,1.1282023648963715,0.695
1378,2007120440281614976,343.18562090556946,57.5162323516107,-2.2138478198442253,-1.415788485991082,0.1513885428450475,8.622964,12.393674,1.1205873,10.313434,1.416847,-1.7058610592083454,6031.77197265625,,nan,nan,nan,9.979999542236328,9.697999954223633,8.947999954223633,8.3149995803833,nan,nan,4.29866e-14,1.100714461105501,0.695
1379,2010116918700107648,344.49052806360334,57.68654713992659,-3.0891759892577078,-1.2699472948630686,0.3881671510544537,23.76414,12.407651,1.1938992,12.418479,1.4764606,0.35274484807452566,2517.420654296875,,nan,nan,nan,9.661999702453613,9.315999984741211,8.347999572753906,7.039999961853027,nan,nan,nan,1.085456400754881,0.695
1380,5854304277207818112,217.86793166117832,-61.927019174462785,-7.08765465937614,-3.040747391364719,0.3726331060943166,28.399986,12.532617,1.251627,-1.3394241,0.9624298,0.3890237982545024,2585.285888671875,,nan,nan,nan,9.6850004196167,9.42199993133545,9.008999824523926,7.920000076293945,nan,nan,nan,1.087074393006405,0.695
1381,5862628198728937728,192.18381210880213,-64.01913900512129,-5.962150048468111,-0.10343183884305608,0.38445793332939027,34.02615,12.705734,1.388258,-2.5737538,0.9165501,0.62997838815037,2529.2587890625,WRAY 15-1015,12.705699920654297,nan,nan,9.583999633789062,9.260000228881836,8.491999626159668,8.0,nan,nan,nan,1.2390749122482485,0.695
1382,2189215989790364288,315.7219307136005,56.51038383359039,-3.925517566017568,-5.0312781245580585,0.6135643446424777,48.428112,12.419636,2.6007395,-0.49722075,0.97983235,1.3589363428029344,1603.9610595703125,2MASS J21025325+5630375,12.419599533081055,9.26200008392334,7.894999980926514,7.376999855041504,7.044000148773193,6.243000030517578,4.449999809265137,nan,nan,nan,1.033728139781311,0.695
1383,188467322477545984,77.26691142583041,38.98753249855232,0.33427626984096437,-0.4202710649609916,0.1394873230079889,5.1617975,14.513977,1.1552429,-0.884683,0.9705498,0.23665074840461386,5567.30810546875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0899884107234428,0.695
1384,2020393886413501824,295.32606070572064,24.075104707178347,-2.907468465958277,-5.535462614763504,0.287699649870937,21.731022,13.417214,1.3394194,-0.71538424,0.9800115,0.7119110603976893,3112.560546875,,nan,nan,nan,11.130999565124512,10.991999626159668,11.105999946594238,8.835000038146973,nan,nan,nan,1.0858840440156792,0.695
1385,4319998747665771264,291.26500619902146,15.244912475965917,-1.7404720123904533,-4.283268277812207,0.32773895884130905,23.518929,13.423207,1.5161266,-0.54442,0.9786114,1.0008476315878632,2736.4912109375,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.139942950880891,0.695
1386,2211155374232279040,358.13786119405006,68.43201261195614,-1.9752025807181788,-0.1721283285622907,0.14568592424430055,9.506555,14.136898,2.1196575,0.33496416,1.0116849,-0.046013991673373056,5454.39111328125,2MASS J23523308+6825553,14.136899948120117,11.312999725341797,10.223999977111816,9.843000411987305,9.64900016784668,9.63599967956543,9.029000282287598,nan,nan,nan,1.2218902921503505,0.695
1387,469910726893735040,57.9440063026068,57.781843956838244,-0.32844821334765323,0.39714611190103266,0.17434912487598409,13.047948,13.327149,1.0112638,1.241385,1.0405143,-0.4657517496773771,4796.0087890625,UCAC4 739-031236,13.327099800109863,12.038000106811523,11.545999526977539,11.118000030517578,10.807999610900879,10.036999702453613,8.765000343322754,nan,nan,nan,1.2341172752067207,0.695
1388,515225415006645504,34.449297850056446,64.57217081047395,-1.2349400926075438,0.5177437662108774,0.1258986713442009,6.480382,14.72704,1.211977,0.10190699,1.0024152,0.22714602513169524,6567.68310546875,2MASS J02174783+6434198,14.72700023651123,13.142999649047852,12.595000267028809,nan,nan,nan,nan,nan,nan,nan,1.0920400135349912,0.695
1389,2060559458477442176,304.38224908644946,36.86877376111638,-3.0301321625152893,-5.576730491662888,0.5083340928607485,43.406258,10.524325,1.339324,0.5803244,1.0193353,-0.9449284398876614,1881.6409912109375,EM* MWC  337,10.524299621582031,9.354999542236328,8.857999801635742,7.728000164031982,7.464000225067139,6.869999885559082,6.15500020980835,nan,nan,nan,1.202162558116647,0.69
1390,4095768160227697152,271.88206286620954,-18.429480839997304,0.1808529223448639,-1.2560509724914644,0.5849116522828336,32.863358,10.60036,1.4949131,-2.4888186,0.87866706,-0.5641887172065054,1613.0140380859375,Hen 3-1593,10.6003999710083,8.616000175476074,8.0,7.623000144958496,7.4079999923706055,6.751999855041504,5.982999801635742,nan,nan,nan,1.092575685758845,0.69
1391,511537378127424000,24.3285158993018,62.00722451636461,-1.8433536091419578,0.1841917154580203,0.13637549101673588,9.633382,13.590538,1.3445206,0.69181824,1.021142,-0.7357803387664426,5833.5,,nan,nan,nan,10.788999557495117,10.538999557495117,10.140000343322754,9.166999816894531,nan,nan,nan,1.0755826241317272,0.69
1392,5237324489869799424,173.63685536033023,-64.83951531091381,-6.015730624597979,1.3047026370779247,0.2772602610486258,24.740316,12.624841,1.3574076,-0.91962594,0.9666687,-0.16072112459350052,3504.2998046875,WRAY 15-829,12.624799728393555,10.763999938964844,10.031000137329102,9.557000160217285,9.241999626159668,8.430999755859375,7.572999954223633,nan,nan,nan,1.2901152519659642,0.69
1393,2172760187675233408,321.51440318596866,52.758637669827,-4.025365783684755,-4.604239231092324,0.5580226644598769,30.598066,14.535693,2.56219,1.3569342,1.0524898,3.268952360908372,1677.0302734375,,nan,nan,nan,9.642000198364258,9.236000061035156,8.454999923706055,7.25,nan,nan,nan,1.056818823397856,0.69
1394,2016668672271713280,353.93429694828524,63.29381275176191,-2.2604022584867103,-1.199198720479766,0.16324257910056794,7.065861,15.1250105,2.1424093,0.5494592,1.0190662,1.189177728700436,4989.70068359375,,nan,nan,nan,10.821000099182129,10.465999603271484,9.51099967956543,8.383999824523926,nan,nan,nan,1.0506162480633108,0.69
1395,2014636053227982976,343.65254973474504,60.81002201550655,-2.791846983181161,-1.6096381212726065,0.2691329937808246,21.97085,13.394096,2.3572407,0.7444956,1.0282657,0.5439310866414502,3287.48876953125,[D75b] Em* 22-124,13.394100189208984,10.41100025177002,9.357000350952148,8.715999603271484,8.315999984741211,7.057000160217285,5.827000141143799,nan,nan,nan,1.1424514530394263,0.69
1396,2026875885399930496,299.0379670380382,26.203019709103156,-3.147745132154446,-5.729850968064252,0.2837916862972561,24.265638,13.180641,1.7260675,-0.17009084,0.99460334,0.44563951737767127,3136.96142578125,,nan,nan,nan,9.986000061035156,9.666000366210938,8.817000389099121,7.84499979019165,nan,nan,nan,1.2170265402257914,0.69
1397,5258012527027988864,152.88583023193684,-59.60417649641213,-6.598480699550495,4.10535782476544,0.30690169601379935,30.166702,12.709404,1.2632742,-2.0208118,0.92703223,0.14440043397887692,3197.955322265625,WRAY 15-517,12.709400177001953,10.873000144958496,10.166000366210938,9.715999603271484,9.36299991607666,8.475000381469727,7.548999786376953,nan,nan,nan,1.1645631489341468,0.69
1398,5258494869021182336,151.62740073661132,-57.76734424835214,-5.331875566399172,3.222824782675959,0.3031077845338292,31.12064,12.105313,1.6082115,-2.1763446,0.9172442,-0.4867012477473125,3280.687255859375,WRAY 15-500,12.105299949645996,nan,nan,8.517999649047852,8.149999618530273,7.193999767303467,5.750999927520752,nan,nan,nan,1.2666850000997205,0.69
1399,2015699899453070080,351.8236783046222,61.9062118126073,-3.9233728643748833,-1.045883467215633,0.5835798457045624,33.53212,10.834517,1.0868864,14.088278,1.5213335,-0.334982050488982,1650.8697509765625,EM* GGR  145,10.834500312805176,9.326000213623047,8.770000457763672,8.715999603271484,8.440999984741211,7.59499979019165,5.800000190734863,nan,nan,nan,1.078010409497811,0.69
1400,512579539048321408,21.75925041854038,63.03985063090829,-1.2531221009398308,-0.7118983787029267,0.3698107906265955,35.66811,12.328134,1.0626173,0.9486267,1.0286962,0.16803147901825355,2601.6689453125,EM* GGA   43,12.328100204467773,10.993000030517578,10.470000267028809,10.032999992370605,9.71500015258789,8.74899959564209,7.663000106811523,nan,nan,nan,1.1416270319921433,0.685
1401,2029335149315237760,301.19622117036744,29.166842565638564,-1.9678815096931523,-5.357416528961069,0.44362235979665426,37.18691,10.443512,1.4419184,-1.1144938,0.96344453,-1.3214208987366654,2129.358642578125,HD 333424,10.443499565124512,8.602999687194824,7.758999824523926,7.135000228881836,6.866000175476074,5.709000110626221,4.2789998054504395,nan,nan,nan,1.306291551692225,0.685
1402,6053869451571371392,189.5250644746539,-62.75247739603616,-6.173391271668263,-0.31722025337787224,0.3738502868280049,32.421932,10.526595,1.286212,-2.043242,0.93239605,-1.6099162934121551,2561.80908203125,WRAY 15-992,10.526599884033203,8.850000381469727,8.071999549865723,7.572000026702881,7.241000175476074,6.501999855041504,5.73199987411499,nan,nan,nan,1.2360446616752179,0.685
1403,458415916940933248,35.85384773571888,57.31760572303012,-0.5752011348456503,-1.054475135848946,0.4331720966856357,26.602798,10.472329,1.0364456,2.6139035,1.0926175,-1.3443684940900553,2186.981201171875,EM* MWC  448,10.472299575805664,9.015000343322754,8.527999877929688,8.182999610900879,7.8979997634887695,7.135000228881836,6.184000015258789,nan,nan,nan,1.1940374457626166,0.685
1404,526637241884214400,15.490883282818208,68.54593669254463,-1.0642671898995537,0.07681970970940359,0.25177843625627516,18.05287,11.717891,1.041132,-0.81061107,0.96924454,-1.2770166010392998,3406.257080078125,LS   I +68    9,11.717900276184082,10.369999885559082,9.894000053405762,9.583000183105469,9.324999809265137,8.585000038146973,7.859000205993652,nan,nan,nan,1.0400168389400384,0.685
1405,463295854477414912,46.861677284377784,61.56033373994384,-1.4320388671831272,0.8938228829791488,0.2556811024812389,18.92504,12.564438,1.2302818,-1.4321128,0.9497931,-0.39706898234348387,3721.59375,EM* GGA  226,12.564399719238281,10.97700023651123,10.229999542236328,9.741000175476074,9.378000259399414,8.442999839782715,7.605999946594238,nan,nan,nan,1.2726470942523018,0.685
1406,2014648388374019968,343.531532045614,60.83961417468915,-2.75022745789113,-1.6015070513060738,0.2871744929007961,19.1212,14.194061,2.5892801,2.2375398,1.0817842,1.4847905935621881,3041.735107421875,HBHA 6206-14,14.270400047302246,10.746999740600586,9.456999778747559,9.109000205993652,8.755999565124512,8.126999855041504,8.055999755859375,nan,nan,nan,1.16241465397391,0.685
1407,5309000931330813824,142.84033414254841,-54.180590648861305,-4.932229764842766,3.87374389107493,0.39652339962149935,45.374023,12.246022,1.3717566,-2.5993242,0.9114216,0.23736632931027657,2488.525146484375,WRAY 15-393,12.246000289916992,nan,nan,9.236000061035156,8.876999855041504,7.925000190734863,6.7870001792907715,nan,nan,nan,1.2810067866096426,0.685
1408,2207157721752240896,342.42153894922023,62.16504003545682,-2.4033626058256243,-1.134940299355162,0.14130955064482356,7.5934634,14.836733,2.439313,3.1654344,1.1067023,0.5875904412155464,5612.892578125,[MO2001]   7,14.836700439453125,11.88599967956543,10.713000297546387,10.246000289916992,9.895999908447266,9.267000198364258,8.503999710083008,nan,nan,nan,1.0642190115982775,0.685
1409,5255440734965703936,155.45237494176067,-59.28614791593087,-6.844847769351725,3.276727154477255,0.3345773195989774,27.448671,11.001293,1.0691061,-0.6836856,0.97436357,-1.3762243297559849,2859.653076171875,THA 35-II-31,11.001299858093262,9.734999656677246,9.057999610900879,8.675999641418457,8.288999557495117,7.355999946594238,6.568999767303467,nan,nan,nan,1.1990191290754724,0.685
1410,2174865752445776640,328.39022116034255,55.89053723326651,-1.6353075420934515,-1.4882432299341648,0.08458100377499514,5.3191595,14.460677,2.1010761,-0.98163235,0.9635422,-0.9029586786772263,8002.42578125,2MASS J21533364+5553259,14.460700035095215,11.097000122070312,10.020999908447266,nan,nan,nan,nan,nan,nan,nan,1.116928041918888,0.685
1411,5308715474940858112,144.13803706852374,-55.0207019170975,-5.736248786606178,3.876898301163527,0.43545434357250407,32.253082,11.139935,1.0110493,-0.7394289,0.97254026,-0.6653523256447293,2207.156982421875,WRAY 15-405,11.139900207519531,9.604999542236328,8.994999885559082,8.633999824523926,8.302000045776367,7.4770002365112305,6.676000118255615,nan,nan,nan,1.1562339741434018,0.685
1412,2162851595068006784,316.5344645921128,46.403019022461514,-3.5725481559558765,-4.864997585539584,0.13005552792298788,8.790798,14.326261,1.2252493,-1.0173912,0.96328294,-0.10309535168915929,6351.25048828125,,nan,nan,nan,11.373000144958496,11.024999618530273,10.0,8.038000106811523,nan,nan,nan,1.2341933051907847,0.685
1413,511219584907760896,26.76561299192556,61.292233992004434,-1.1808957392161321,-0.4143178976234656,0.34985761849900504,25.357536,12.027339,1.0742521,5.748549,1.1497518,-0.2532043406358113,2647.841796875,NGC   663   124,12.027299880981445,10.975000381469727,10.534000396728516,10.217000007629395,9.89900016784668,8.871000289916992,8.16100025177002,nan,nan,nan,1.1439680863488635,0.685
1414,5255549822810723712,154.88653559310953,-58.42879770749697,-5.9496769970352625,3.717733334266508,0.3144232547303725,26.824835,11.999457,1.0182152,-0.28129727,0.98829263,-0.5129693459039828,3012.720947265625,THA 35-II-25,11.999500274658203,10.404999732971191,9.744999885559082,9.39799976348877,9.09000015258789,8.222000122070312,8.008000373840332,nan,nan,nan,1.1042804413581597,0.685
1415,2031014687699233024,300.8010108755515,31.9081030374281,-2.658202684382324,-5.285034135596048,0.19417272714000475,13.483993,11.400801,1.1480808,-1.8209796,0.9405031,-2.1582581436098387,4307.51904296875,TYC 2674-1567-1,11.400799751281738,10.187000274658203,9.562999725341797,8.850000381469727,8.579000473022461,7.913000106811523,6.8520002365112305,nan,nan,nan,1.2481870388246992,0.685
1416,4322949802513926912,292.74570263423215,17.644100881436767,-1.1034821008526385,-2.3222957015049825,0.3127176967564525,17.759233,14.077114,1.7289953,-2.1667385,0.91444194,1.5528763989705503,2886.91748046875,,nan,nan,nan,11.192000389099121,11.152000427246094,10.463000297546387,7.749000072479248,nan,nan,nan,1.0117891152530825,0.68
1417,514184452373659392,38.233488136946136,63.1052185427624,-0.8664238708100767,0.045167788033181756,0.1435154619264637,12.139682,12.778341,1.3844709,-2.8378987,0.93599516,-1.4371652407713853,6241.61572265625,HBHA 6211-07,12.778300285339355,10.836000442504883,9.972999572753906,9.539999961853027,9.14900016784668,8.267999649047852,7.447000026702881,nan,nan,nan,1.2692796558250905,0.68
1418,467603848420262400,40.77330366194158,63.27075062998154,-1.1443762002964537,0.31608822313351065,0.11008254866406716,5.545597,14.730597,1.0922785,0.6894656,1.0161798,-0.0608110780242086,7091.76025390625,2MASS J02430559+6316147,14.730600357055664,13.269000053405762,12.687000274658203,12.246999740600586,11.958000183105469,11.307000160217285,9.015000343322754,nan,nan,nan,1.122303752601966,0.68
1419,2014648491453233664,343.56177507724084,60.85606536866265,-2.735256250274422,-1.578672245204513,0.27647999235228127,12.474308,15.070834,2.2308292,1.3758239,1.0514808,2.2791527037799284,3279.383544921875,UCAC3 302-169339,15.112600326538086,12.180000305175781,11.093000411987305,nan,nan,nan,nan,nan,nan,nan,1.1814081345983436,0.68
1420,431378994734300160,4.2213009538403,62.99246828438357,-2.90178776596826,-0.5725403663381791,0.23186997497498138,20.157803,13.329673,1.041214,-0.5762507,0.97974175,0.15589538914300505,3802.40966796875,,nan,nan,nan,11.133999824523926,10.852999687194824,9.654000282287598,7.848999977111816,nan,nan,nan,1.144715462492657,0.68
1421,2198947840236052480,329.67059223750294,56.85499968974552,-2.8619025880392828,-2.293140420426541,0.1717012483723123,15.258563,12.4614725,1.8682985,1.1217988,1.0416158,-1.364660224923842,5639.52783203125,[D75b] Em* 21-047,12.46150016784668,10.067000389099121,9.116999626159668,8.642000198364258,8.279000282287598,7.448999881744385,6.435999870300293,nan,nan,nan,1.2757472173493856,0.68
1422,2020259024442345088,294.6511968432725,23.564724276053372,-3.3623625356040283,-5.884746851044568,0.1836255878899552,13.888572,13.34656,1.3263998,-0.7600014,0.98031795,-0.3337744793428321,4616.16650390625,,nan,nan,nan,10.519000053405762,10.215999603271484,9.293999671936035,7.895999908447266,nan,nan,nan,1.2390483861003894,0.68
1423,2008425530524213760,339.0849789520013,59.072147292253916,-2.6329379653065437,-1.5986868037527386,0.11341244514760401,5.029957,14.989725,2.2551699,2.965606,1.1115738,0.2630286821004013,6541.205078125,,nan,nan,nan,10.343999862670898,9.954999923706055,9.097000122070312,8.11299991607666,nan,nan,nan,1.1618299713932025,0.68
1424,5932863386620982400,241.21709023567738,-53.71617082708605,-2.8232498523296394,-4.109479691905841,0.2823493399381932,20.489403,12.416999,1.1697054,-7.7186885,0.77905315,-0.3290672527661975,3343.1328125,WRAY 15-1415,12.416999816894531,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.032123659700785,0.68
1425,2014554895525841152,343.54968049418613,60.20982672510375,-2.836763632037296,-1.9056388033466394,0.2635183838602898,14.238976,14.777815,2.2735367,1.4984823,1.0539523,1.8818694567940106,3424.338134765625,,nan,nan,nan,10.164999961853027,9.788999557495117,8.95300006866455,7.940999984741211,nan,nan,nan,1.167743306172835,0.675
1426,2071518046042524544,308.9229651880101,46.780404842430464,-2.469535023526794,-4.729415460608406,0.33295740454234957,34.445526,12.331557,1.401576,-0.064770654,0.99680173,-0.05649933871557522,2946.3173828125,UCAC3 274-184438,12.331600189208984,10.151000022888184,9.317999839782715,8.90999984741211,8.467000007629395,7.0269999504089355,4.0320000648498535,nan,nan,nan,1.287734229841578,0.675
1427,2014635675270860416,343.6012431204481,60.79341126525106,-2.820445847718959,-1.6246304306951111,0.29146626934187264,10.993683,15.574668,2.3967733,0.7760412,1.0281256,2.897609441578858,3001.202392578125,HBHA 6206-10,15.574700355529785,12.442000389099121,11.244999885559082,nan,nan,nan,nan,nan,nan,nan,1.1603347340738852,0.675
1428,2199609540072016256,332.5837751261963,58.55900591610316,-2.427801356687513,-2.2228658353707784,0.1247294934430116,8.541545,14.241659,2.2262964,1.7646393,1.0623388,-0.27849504271552306,6232.01611328125,,nan,nan,nan,9.538999557495117,9.123000144958496,8.180999755859375,7.078999996185303,nan,nan,nan,1.3023792103366651,0.675
1429,2014636809142218752,343.6219949538256,60.81892655547319,-2.8301554579859736,-1.688008035452625,0.2957477767715459,14.076896,14.869511,2.2122335,2.107746,1.0795097,2.224118093559312,2994.485107421875,HBHA 6206-07,14.886500358581543,11.970999717712402,10.545999526977539,nan,nan,nan,nan,nan,nan,nan,1.1105284494556347,0.675
1430,2061130757837456000,305.94148811722664,38.50084993598176,-3.455255727633219,-5.881757642643109,0.5488300313062061,47.06202,8.793525,1.3597631,-0.9021413,0.9687025,-2.5092859208220197,1750.439697265625,HD 229221,8.793519973754883,7.132999897003174,6.320000171661377,6.103000164031982,5.61299991607666,5.061999797821045,4.241000175476074,nan,nan,nan,1.1945008538391573,0.675
1431,4320279020102830080,289.20056595592104,14.563130706418313,-0.5235117782744427,-2.831292835362235,0.39417542409499784,23.289904,10.108634,1.1262178,-1.3892603,0.9451699,-1.912918287173035,2372.406982421875,EM* AS  349,10.108599662780762,8.64900016784668,8.137999534606934,7.626999855041504,7.39900016784668,6.715000152587891,5.890999794006348,nan,nan,nan,1.1938717353357076,0.675
1432,2014931714479591168,347.95399382230653,61.72266366968926,-3.498465910586365,-2.172042485622441,0.29550721607141883,22.823402,13.017044,2.2264786,5.8507686,1.2160162,0.369884519894466,3096.201171875,[D75b] Em* 23-011,13.017000198364258,10.020999908447266,8.949999809265137,8.729000091552734,8.432999610900879,7.5929999351501465,6.078000068664551,nan,nan,nan,1.1037218608330526,0.675
1433,5934464752218305920,246.11213766831804,-50.93085379428929,-1.3948417031657767,-1.871941811388096,0.4437887578521221,31.842428,12.245413,1.4816475,-3.2508514,0.8857884,0.4812943085301029,2221.3466796875,WRAY 15-1472,12.245400428771973,10.258000373840332,9.479000091552734,9.121000289916992,8.854000091552734,7.676000118255615,6.144000053405762,nan,nan,nan,1.1653853989724468,0.675
1434,423794769680615808,13.04306573948784,56.52546637575527,-2.6279747232153614,-1.8656314679649437,0.3597145840027819,27.145014,12.479839,1.3686028,0.7636817,1.0194889,0.2596295544042384,2677.307861328125,[D75b] Em* 00-007,12.4798002243042,10.899999618530273,9.973999977111816,9.053999900817871,8.630999565124512,5.5970001220703125,3.2890000343322754,nan,nan,nan,1.1824713160495255,0.675
1435,449123153896296704,55.49546655031484,57.95937198397762,-0.05840320308775809,-0.8532148435322982,0.17384680570492256,8.188854,14.530525,1.3090887,-0.1697994,0.9936531,0.7313587839253657,4915.56103515625,,nan,nan,nan,11.538000106811523,11.21500015258789,10.366000175476074,8.954000473022461,nan,nan,nan,1.2546282334823269,0.675
1436,488037000706925568,52.161235845034085,64.3603759369265,0.9725720819274608,0.0632822027625617,0.38446746184272335,29.43162,10.52814,1.0488777,2.3804698,1.0535474,-1.5475619790103252,2418.830078125,EM* AS   73,10.52810001373291,9.359000205993652,8.991000175476074,8.715999603271484,8.343000411987305,7.420000076293945,6.464000225067139,nan,nan,nan,1.2493609873506504,0.675
1437,515562484035456768,34.5564500086134,65.51984337330096,-1.1170237047126994,0.16556645465750683,0.18904018289912272,15.403313,13.325873,1.1816759,0.14472067,1.0038246,-0.29135598100736004,4530.63232421875,,nan,nan,nan,11.111000061035156,10.795999526977539,9.949999809265137,8.286999702453613,nan,nan,nan,1.1861693433807348,0.675
1438,2061354783350172672,304.38947812915933,38.955579226556345,-2.3111141410801577,-4.099697441883538,0.25154218690257263,24.192976,12.460726,1.347517,2.7746177,1.0958538,-0.5362200539764927,3814.485107421875,EM* AS  397,12.460700035095215,10.47599983215332,9.730999946594238,9.288000106811523,8.961999893188477,8.057000160217285,5.039999961853027,nan,nan,nan,1.1871630733812637,0.675
1439,5862057414772804864,197.13789425851465,-64.15411559842406,-6.564516113644095,-1.1820066438282868,0.29276450510308355,21.692783,12.894458,1.1849661,-3.8378744,0.87069416,0.227049924700939,3254.746826171875,,nan,nan,nan,10.336999893188477,10.217000007629395,9.265000343322754,7.7220001220703125,nan,nan,nan,1.0092178465047168,0.675
1440,4094703381988286592,273.30652661459237,-19.402367650851907,0.09963193176426285,-1.808819183859067,0.35685998000939617,26.175589,12.463777,1.2075758,-2.2612135,0.89045036,0.22626582253580096,2660.0556640625,SS 352,12.463800430297852,11.008000373840332,10.359999656677246,9.612000465393066,9.196000099182129,6.416999816894531,2.7249999046325684,nan,nan,nan,1.081324034915608,0.675
1441,2164330472566852608,317.690154342357,46.857946461184554,-3.2962505247906138,-3.6458351805232248,0.16389463035989082,13.214834,13.667653,1.2221107,-0.9917527,0.963277,-0.259523290605852,5362.09521484375,ZTF J211045.62+465128.6,13.667699813842773,12.109000205993652,11.550000190734863,11.211999893188477,10.906999588012695,9.664999961853027,8.746000289916992,nan,nan,nan,1.1967167604987239,0.675
1442,2014636706062987776,343.59527029449634,60.83435106100272,-2.672824016311597,-1.5907925431794394,0.2615515215639475,23.038431,13.348404,2.2850237,1.5727943,1.0577637,0.4361901849589529,3337.018798828125,HBHA 6206-18,13.348400115966797,nan,nan,8.57699966430664,8.199999809265137,6.860000133514404,4.863999843597412,nan,nan,nan,1.0546864890552674,0.675
1443,4065674252176051072,271.8082940106342,-25.27984236901469,0.6670713115653665,-1.5076711587767329,0.7140150001584571,30.155472,10.216819,1.0153036,-4.5062184,0.7960916,-0.514644512438867,1345.1219482421875,HD 315178,10.21679973602295,8.458999633789062,7.913000106811523,7.677000045776367,7.293000221252441,6.073999881744385,3.177999973297119,nan,nan,nan,1.2706416934734905,0.675
1444,4268978556339377920,286.5691795859998,3.29026727982656,-1.1650938196510263,-3.5651413202008717,0.3682901411162281,22.56518,10.875225,1.0663204,-2.2315886,0.89183813,-1.293824466690591,2507.795654296875,EM* AS  339,10.875200271606445,9.46399974822998,8.847999572753906,8.564000129699707,8.281999588012695,7.51200008392334,6.6020002365112305,nan,nan,nan,1.2873280191930054,0.675
1445,4252816697420615168,279.38303981259224,-7.526232767233889,-0.03834882776699626,-2.6308313846906737,0.48596460841010236,34.80206,10.617431,1.4521809,-1.9496675,0.9078745,-0.9495461038970845,1923.5072021484375,TYC 5691-921-1,10.617400169372559,8.90999984741211,8.211000442504883,7.559999942779541,7.224999904632568,6.6519999504089355,2.822000026702881,nan,nan,nan,1.1945181937881564,0.675
1446,2202852618343700736,330.46317410153966,59.483632750654785,-2.2021777263359534,-1.6064648413179536,0.10284702636550502,6.081317,14.569316,1.6136627,-0.40740317,0.98442876,-0.3697253927700288,7590.05224609375,,nan,nan,nan,11.119000434875488,10.779999732971191,9.770000457763672,8.496000289916992,nan,nan,nan,1.2620287932482965,0.675
1447,2188926135338989824,316.5510057282451,55.601600561693445,-3.259932805297452,-4.149088895806738,0.921399848982797,73.035416,10.273115,1.0120907,-0.41605693,0.9828717,0.09535584176060752,1063.400146484375,EM* MWC 1038,10.273099899291992,8.85099983215332,8.395999908447266,8.131999969482422,7.8379998207092285,6.954999923706055,5.997000217437744,nan,nan,nan,1.207229567113978,0.67
1448,5255365624585533184,157.12250273315323,-58.82396847702043,-5.521365878777725,2.651690957806114,0.22249133655854725,21.646612,12.000787,1.24792,-3.7864993,0.8665498,-1.2626476939709264,4252.0498046875,GSC 08613-01120,12.000800132751465,10.444999694824219,9.803000450134277,9.64799976348877,9.461999893188477,8.85200023651123,9.151000022888184,nan,nan,nan,1.1035178550504465,0.67
1449,5308064426619165184,148.83822154118474,-55.60563412681558,-4.901920452860909,3.1896427319239136,0.3050876552793811,23.004974,11.156032,1.30303,-2.6948853,0.8993993,-1.421845215423886,3160.26025390625,WRAY 15-470,11.156000137329102,9.545999526977539,8.932999610900879,8.145000457763672,7.810999870300293,7.132999897003174,6.374000072479248,nan,nan,nan,1.0486154174887636,0.67
1450,463599427067255168,48.76081960110854,61.48700845722724,-0.6983385858295311,0.17161428098703038,0.15092763043615431,12.611477,12.713915,1.2335491,-1.383799,0.9503431,-1.3922413604070236,6040.88232421875,EM* GGA  238,12.713899612426758,11.53600025177002,10.944000244140625,10.065999984741211,9.779999732971191,9.104999542236328,8.149999618530273,nan,nan,nan,1.1861799964128714,0.67
1451,5255567144415671552,156.25857604877342,-58.6498598495513,-7.209693539060993,3.4065755457388063,0.3371747146912925,27.34408,10.779016,1.2026777,-0.5450179,0.9788683,-1.5817094654852397,2872.182373046875,CPD-58  2175,10.779000282287598,8.937999725341797,7.888000011444092,7.428999900817871,7.23799991607666,6.613999843597412,8.871000289916992,nan,nan,nan,1.180518377662582,0.67
1452,466498117677072640,42.75924012032538,61.959351149929695,-0.6254101968217708,0.1424271172260514,0.15202188226925992,9.645314,14.155509,1.0468655,0.036720306,1.0005004,0.06503952243773625,5568.0263671875,IPHAS J025102.24+615733.8,14.155500411987305,12.697999954223633,12.029000282287598,11.571000099182129,11.23799991607666,10.451000213623047,8.383999824523926,nan,nan,nan,1.28006275678219,0.67
1453,525110849169222016,17.9022585623878,65.25255122779384,-2.598279923694077,-0.07120823103795404,0.3700672163894526,32.994812,11.873797,1.7968063,-0.50986665,0.9823973,-0.28479951627821976,2538.569091796875,EM* GGA   17,11.873800277709961,9.795000076293945,8.902000427246094,8.54699993133545,8.182000160217285,7.370999813079834,6.392000198364258,nan,nan,nan,1.1558167246520146,0.67
1454,4069045419162775168,270.2810424334384,-24.057895681343368,0.5822599718330465,0.9951575161271496,0.5822150443661332,28.486229,11.706398,1.3587017,-3.2630854,0.8497673,0.5318151270765235,1632.2305908203125,Ve 2-42,11.706399917602539,nan,nan,8.63700008392334,8.305000305175781,8.619000434875488,7.810999870300293,nan,nan,nan,1.2752952309500172,0.67
1455,5333258017599481088,177.28745018891576,-63.10131121067504,-7.650832390622164,0.9912074329548226,0.2610259527126542,24.500277,12.678179,1.1363125,-1.3000083,0.95706195,-0.23840276497451285,3641.32666015625,WRAY 15-884,12.678199768066406,10.880999565124512,9.383999824523926,8.383000373840332,7.808000087738037,7.059999942779541,6.710000038146973,nan,nan,nan,1.0046797661171951,0.67
1456,2058922109560419200,302.80056581041595,35.48868265284865,-1.7800793859865671,-4.749716432786173,0.2341864382868246,22.321287,12.634381,1.2095547,-1.5389271,0.9456099,-0.517809998176503,4082.132080078125,NSV 25037,12.634400367736816,11.20199966430664,10.781999588012695,9.711000442504883,9.505000114440918,9.001999855041504,7.1570000648498535,nan,nan,nan,1.2363905916460198,0.67
1457,511298711083211264,26.012212681946842,61.88898160414874,-1.201672824340371,-0.5134788617263003,0.3257994254448779,25.29646,11.900378,1.287015,2.8595736,1.0807666,-0.5348702023441021,2817.87451171875,EM* GGA   83,11.900400161743164,10.34000015258789,9.696000099182129,8.899999618530273,8.5600004196167,7.835999965667725,6.8520002365112305,nan,nan,nan,1.2852477120944572,0.67
1458,2026955080289612672,297.6450972352666,25.880878980560443,-3.1373170866372035,-5.840832437186295,0.29857890170738965,23.529646,12.211451,1.2683878,3.0334625,1.0863968,-0.4132538422370047,3221.094970703125,Hen 3-1783,12.21150016784668,10.541000366210938,10.008999824523926,nan,nan,nan,nan,nan,nan,nan,1.23919556781534,0.67
1459,515531869507927424,34.617157058833854,65.2479883332136,-1.529549099879404,0.16651291914386043,0.3296313687634225,26.168377,12.635158,1.2275085,0.8358558,1.0246745,0.22530025428370237,2898.18896484375,EM* VES  729,12.635199546813965,11.081000328063965,10.501999855041504,9.994999885559082,9.58899974822998,8.670000076293945,8.04800033569336,nan,nan,nan,1.2848876108212233,0.67
1460,1980664098879084288,328.5880874648785,51.46486371849196,-3.9901220540157487,-3.6004367174979937,0.20519199604235733,18.400084,12.557313,1.0005274,-1.450984,0.94253606,-0.8818849537343709,4529.99169921875,EM* MWC 1051,12.557299613952637,10.871000289916992,8.916000366210938,7.354000091552734,6.449999809265137,4.23799991607666,2.635999917984009,nan,nan,nan,1.3367786830627812,0.67
1461,2207468093270514176,348.01966549460303,62.766725784079064,-2.035788102838827,-0.8167042744097774,0.13052219325158304,6.758499,15.072673,2.3756638,0.5838088,1.0189614,0.651094658519991,6141.3623046875,HBHA 6207-33,15.072699546813965,11.920000076293945,10.64900016784668,9.930999755859375,9.586999893188477,8.824999809265137,7.8480000495910645,nan,nan,nan,1.1673209382786498,0.67
1462,516114297131111040,39.693914676691634,65.5213929291824,-1.1186994525328193,-0.14613940539889356,0.20099662136732827,19.335379,12.216822,1.3782339,-2.7595637,0.91744626,-1.267234543207568,4793.82421875,,nan,nan,nan,9.41100025177002,9.119999885559082,8.333000183105469,7.386000156402588,nan,nan,nan,1.2868894527886352,0.67
1463,2008513972487501568,342.0370651667686,59.67910908286025,-3.1179583754237696,-2.83202001193016,0.25432403955273714,11.614582,15.14249,2.0716686,1.8750322,1.0690721,2.1694274523255537,3432.695556640625,,nan,nan,nan,10.772000312805176,10.399999618530273,9.486000061035156,8.682000160217285,nan,nan,nan,1.1988081662774175,0.665
1464,2198749447103859456,333.6414614671574,57.720160612459644,-2.4759974503701367,-1.8448556581384425,0.12771425824120586,5.7194414,15.164911,2.1919222,1.2595223,1.0454397,0.6961081969366063,6047.36767578125,,nan,nan,nan,10.86400032043457,10.479999542236328,9.309000015258789,8.131999969482422,nan,nan,nan,1.253836009208414,0.665
1465,470023942230011520,59.05367517935823,58.30679983716118,-0.5164063230675447,-0.05246749654454473,0.2166271972354521,14.382428,12.830703,1.0501852,-0.6266118,0.97764266,-0.4907323144989739,4274.9375,ATO J059.0536+58.3068,12.830699920654297,11.47700023651123,10.911999702453613,10.460000038146973,10.180000305175781,9.380999565124512,8.67199993133545,nan,nan,nan,1.2290330068107804,0.665
1466,513060029928745344,24.616768062601373,64.67250939591749,-1.6515575533542148,-0.1762890798714133,0.36007327661219396,34.598106,12.096259,1.1602039,0.42964143,1.0131491,-0.12178642917627513,2662.561767578125,,nan,nan,nan,10.366999626159668,10.373000144958496,10.29699993133545,9.098999977111816,nan,nan,nan,1.1500742225812521,0.665
1467,2015755424791823744,352.14978027100284,62.237269293186266,-2.3468123679663813,-0.5927918367646092,0.16784226967347332,10.493131,14.299347,1.9660788,4.286569,1.1527054,0.42385364235105527,4931.126953125,,nan,nan,nan,10.119999885559082,9.843999862670898,9.199000358581543,8.711999893188477,nan,nan,nan,1.0952651222707106,0.665
1468,254460250896810752,72.10463412620206,45.225145168232046,-0.002790709567826573,-0.1261861049318822,0.2298560792510733,14.240103,11.890609,1.323163,-2.1749635,0.909165,-1.3021112400047414,3840.04443359375,EM* GGA  301,11.890600204467773,10.335000038146973,9.876999855041504,8.946999549865723,8.704000473022461,8.055000305175781,7.245999813079834,nan,nan,nan,1.2377043796644578,0.665
1469,510436801350854912,18.964199265685778,60.936108966076354,-1.8936032278064898,-0.617825454326771,0.3720070030630955,29.298529,11.957972,1.4282713,1.4588679,1.0456288,-0.18927284917916865,2535.970458984375,EM* GGA   27,11.958000183105469,10.532999992370605,9.77400016784668,8.991999626159668,8.644000053405762,7.806000232696533,6.810999870300293,nan,nan,nan,1.2495817555953186,0.665
1470,2165685311393591936,318.37247934819106,48.627656221678855,-3.9391380645172007,-4.592117038462707,0.25007734649768937,20.790445,13.249828,1.2112694,-1.1340053,0.9561247,0.2402001012211521,3573.222900390625,ZTF J211329.39+483739.6,13.249799728393555,11.689000129699707,11.218000411987305,10.534000396728516,10.180999755859375,8.652999877929688,5.811999797821045,nan,nan,nan,1.075114439953706,0.665
1471,1825509401759671552,293.97473785879583,19.619612254640664,-2.366413699430347,-4.864927726927361,0.21978160159788665,12.49468,14.126156,2.0311174,-2.5067015,0.91460335,0.8361125225771744,3954.921630859375,,nan,nan,nan,10.444000244140625,10.22599983215332,9.449999809265137,8.496999740600586,nan,nan,nan,1.024358716936742,0.665
1472,4068454603459965440,267.29240909627777,-24.239245939516895,1.8824668750171258,-0.5469521873628851,0.6855758519280564,29.751034,9.715944,1.0374784,-5.6789923,0.7975776,-1.1037781497956143,1403.669677734375,CD-24 13510,9.715940475463867,8.246999740600586,7.63100004196167,nan,nan,nan,nan,nan,nan,3.42181e-13,1.1245899634543097,0.665
1473,274939204718646656,63.40377771441984,52.74293852488852,-0.35393677576061955,0.028324947576350408,0.21927381444299243,16.794476,12.366241,1.0290632,-2.352882,0.93470556,-0.9288246870796399,4191.11865234375,EM* GGA  284,12.36620044708252,10.996999740600586,10.406000137329102,10.145999908447266,9.852999687194824,9.102999687194824,7.922999858856201,nan,nan,nan,1.2979812137727298,0.665
1474,2055186179525827712,301.58047435823784,33.3554113723562,-3.1861796035621013,-5.635568061307273,0.33291253184238345,27.759644,12.061196,1.0941143,2.4006662,1.0792665,-0.3271529546287333,2838.0283203125,EM* AS  380,12.061200141906738,10.135000228881836,7.999000072479248,nan,nan,nan,nan,nan,nan,nan,1.3100645026382336,0.665
1475,2163989177275396992,318.2677546358551,45.29233752495082,-3.0975828703247683,-3.509489435076263,0.16111902961576519,12.836573,13.371166,1.0037222,-1.0765439,0.96044487,-0.5930995829622958,5195.92333984375,,nan,nan,nan,11.62600040435791,11.501999855041504,11.442000389099121,9.407999992370605,nan,nan,nan,1.0278724456265704,0.66
1476,4252893835033127424,278.62033991376165,-7.273980409907548,-0.8008718628152182,-2.283904636721798,0.46094523188999026,30.865078,11.788184,1.2204571,-1.5154142,0.92470086,0.10643080048455289,2029.41455078125,GSC 05124-00148,11.788200378417969,nan,9.480999946594238,9.114999771118164,8.810999870300293,7.275000095367432,5.589000225067139,nan,nan,nan,1.1579751690334816,0.66
1477,468769605621837312,59.74768439725151,56.18683825181692,0.23596352135332566,-0.4407193518418169,0.36575128002150414,25.515722,10.825693,1.1617174,2.7302303,1.0840551,-1.358377595994419,2533.11181640625,V* MO Cam,10.825699806213379,8.809000015258789,6.574999809265137,5.427000045776367,4.364999771118164,2.609999895095825,1.2549999952316284,nan,nan,nan,1.3195542947786223,0.66
1478,2068683401985995648,304.26616252649524,42.10205095763411,-3.436213892778164,-3.567649937726679,0.559165429195835,48.486465,11.600103,1.3751469,-0.58348215,0.97880554,0.33780494329306165,1693.9937744140625,EM* AS  399,11.600099563598633,9.892999649047852,9.060999870300293,7.416999816894531,7.2179999351501465,6.853000164031982,3.6080000400543213,nan,nan,nan,1.274996106593925,0.66
1479,460618547964018304,42.876208286034064,56.95788716920937,0.3641069610767334,-1.2368283547356211,0.3897303376271476,25.161304,10.48844,1.104229,0.8586451,1.033647,-1.5577393714381742,2400.3505859375,BD+56   727,10.48840045928955,9.036999702453613,8.435999870300293,7.895999908447266,7.622000217437744,6.875,6.015999794006348,nan,nan,nan,1.2072954716877267,0.66
1480,1981222204109892352,330.50357683382606,52.89379404296925,-4.136863008811241,-3.5681759394913373,0.24735267520465587,21.937548,13.121054,1.3197803,0.7496274,1.0270958,0.0876367545311787,3618.171875,,nan,nan,nan,10.03499984741211,9.763999938964844,8.946999549865723,7.870999813079834,nan,nan,nan,1.271233909385191,0.66
1481,5308954618714921344,143.80843875438802,-54.40318504361199,-4.4487049846339115,3.0888159199206653,0.2591033248939412,24.632763,12.7095995,1.2664938,-1.0667313,0.95970994,-0.22303557495295223,3722.26318359375,WRAY 15-402,12.709600448608398,nan,nan,9.892000198364258,9.642999649047852,9.16100025177002,8.85099983215332,nan,nan,nan,1.0728766433973491,0.66
1482,2201169815792524032,335.0656477479294,59.349939827136815,-3.4036631826785557,-2.4510524684554906,0.2841621529237023,15.769177,14.447829,2.3070908,5.253671,1.1963658,1.7156604190008231,3129.10400390625,,nan,nan,nan,9.847999572753906,9.467000007629395,8.616999626159668,7.616000175476074,nan,nan,nan,1.2139711271546476,0.66
1483,3052404811709271680,105.03428234903409,-7.849211897174273,-2.118887169986398,0.806359784020741,0.329450095903061,25.394638,11.909973,1.0728378,-0.6469145,0.9696356,-0.5010786639343543,2793.655517578125,,nan,nan,nan,9.107999801635742,8.72700023651123,7.8420000076293945,6.927999973297119,nan,nan,nan,1.2708135486751753,0.66
1484,4151060602820595328,271.43114463221525,-11.770914943428423,0.6927764231558134,-2.3573190702927023,0.5713191848021396,29.880005,11.092018,1.118784,-2.9118433,0.873114,-0.12358783335323409,1655.3494873046875,BD-11  4530,11.092000007629395,9.479999542236328,8.852999687194824,8.369999885559082,8.086000442504883,7.2179999351501465,5.539999961853027,nan,nan,nan,1.2458059024186685,0.66
1485,5259338572390546176,150.34911469473292,-57.04864777508243,-6.949739763111632,4.458456453266357,0.3867613615983661,42.239765,12.251194,1.3122263,-2.441103,0.9127167,0.1884094027540435,2556.91552734375,,nan,nan,nan,9.24899959564209,8.970000267028809,8.258000373840332,8.083999633789062,nan,nan,nan,1.2164522965329692,0.66
1486,2200793847233509760,340.67425942552177,60.40017141451815,-3.278336762390843,-2.026136443596069,0.29962477479726995,22.972078,11.812486,1.9830513,5.0653105,1.1851119,-0.8046257020186616,3090.92138671875,EM* MWC  657,11.8125,9.142999649047852,6.75,5.080999851226807,3.740000009536743,1.9420000314712524,0.8289999961853027,nan,nan,nan,1.3437814914456432,0.655
1487,2008015447052205056,338.18859272764394,58.47245996654825,-2.5882411129870606,-1.8900410826998106,0.19822353754365907,11.031869,14.282452,2.964347,5.3699903,1.2074571,0.7682277415958225,4038.0302734375,[DZN99] 183,14.282500267028809,10.461999893188477,9.076000213623047,nan,nan,nan,nan,nan,nan,nan,1.1663537414042062,0.655
1488,6053929752914576512,188.53226362111658,-62.63138185653428,-7.044267408519966,-0.5039387839534236,0.5600689026165214,52.218136,12.017333,1.4056139,-2.6558623,0.9130263,0.7585403281009988,1759.1842041015625,WRAY 15-986,12.01729965209961,10.543000221252441,9.949999809265137,9.355999946594238,9.154999732971191,8.927000045776367,7.921999931335449,nan,nan,nan,1.219224983516082,0.655
1489,6054568942804933376,186.52799237271685,-62.82030896498056,-5.328565672719561,0.3099372198872621,0.32624538228658345,28.83938,12.371334,1.4906254,-3.0303226,0.8932005,-0.06094405738499731,3027.539306640625,WRAY 15-975,12.371299743652344,10.298999786376953,9.362000465393066,8.878000259399414,8.534000396728516,7.828000068664551,8.298999786376953,nan,nan,nan,1.1790642919021304,0.655
1490,512196909009229440,27.414109358373736,64.05894653670893,-1.628226867004895,0.2385528337718832,0.16213099756690044,15.167966,12.277303,1.4094114,-2.8441591,0.91014963,-1.6733669837135743,5822.181640625,ZTF J014939.38+640332.2,12.277299880981445,11.333000183105469,10.715999603271484,nan,nan,nan,nan,nan,nan,nan,1.0425658165340692,0.655
1491,508237846808651264,28.919774312932148,61.12124924780398,-2.4967044239834144,-0.08310763000775365,0.3897320482307079,27.92787,10.896595,1.0772161,2.6835403,1.0624309,-1.149574399152879,2398.348876953125,EM* MWC  430,10.896599769592285,9.395999908447266,8.708999633789062,8.229000091552734,7.860000133514404,6.953999996185303,5.966000080108643,nan,nan,nan,1.3283897140526142,0.655
1492,2200358651088743040,336.14936734765615,59.17895234728204,-3.3457522743082357,-2.6080053252009563,0.2829419302213881,22.330942,12.993023,1.43645,6.66396,1.2611396,0.25150947843926375,3296.50634765625,EM* GGR   68,12.993000030517578,11.045999526977539,10.142000198364258,9.678999900817871,9.319999694824219,8.383999824523926,7.36899995803833,nan,nan,nan,1.0106734538942634,0.655
1493,2005629781701418496,331.28003821471725,54.76729319154885,-2.425706639568464,-1.833022518467267,0.13239763835584387,7.50748,14.6191435,2.2327986,0.37690964,1.0126523,0.228544678226676,5864.24365234375,,nan,nan,nan,10.116999626159668,9.871000289916992,9.508999824523926,8.536999702453613,nan,nan,nan,1.016643122587665,0.655
1494,431511245369258752,2.260356650122989,62.97773408729508,-1.36206727796105,-0.003849568932338411,0.10144870309618821,5.515974,14.7496,1.0718069,-0.8917165,0.968832,-0.21916709226637465,7413.130859375,,nan,nan,nan,12.04699993133545,11.699999809265137,10.836000442504883,9.420000076293945,nan,nan,nan,1.242981421669649,0.655
1495,5241043695355391488,166.2337749579459,-62.28508261731084,-5.576545601534366,2.18905598899352,0.2525835277034597,24.985222,12.606549,1.3732624,-2.2774706,0.9208361,-0.3814256143898085,3850.4072265625,WRAY 15-724,12.606499671936035,nan,nan,9.824000358581543,9.494000434875488,8.473999977111816,7.510000228881836,nan,nan,nan,1.2869329905582987,0.65
1496,4155898252130050560,277.8620470620026,-9.50127110056361,0.33477400397198226,-1.206507661734741,0.4553819596791659,25.691408,11.746093,1.3203287,-1.62448,0.91381836,0.03797190480761259,2039.9268798828125,,nan,nan,nan,8.690999984741211,8.42300033569336,8.095999717712402,6.136000156402588,nan,nan,nan,1.2731721369382816,0.65
1497,465712207381733888,41.97116106202609,61.568265576686706,-0.580229761884043,0.3810417426142404,0.1632935432809989,8.50968,14.4220295,1.317318,-1.857272,0.9418302,0.48687455937358237,5142.35791015625,2MASS J02475308+6134057,14.434900283813477,12.61400032043457,11.944000244140625,11.380000114440918,11.005999565124512,9.619999885559082,6.752999782562256,nan,nan,nan,1.2302236377232691,0.65
1498,2017419535632714112,354.8367778300707,64.81604842589434,-2.0064660550787963,-0.7719659683613432,0.10707534997263675,5.0645156,15.200826,2.1474142,-1.9181104,0.93330026,0.349273203971574,6839.4814453125,,nan,nan,nan,10.692000389099121,10.29699993133545,9.357999801635742,7.745999813079834,nan,nan,nan,1.2130494820918483,0.65
1499,468675253778609024,59.29777390796352,55.44770251054631,-0.022552872261165965,0.0202592224154311,0.2873943341228403,22.604073,12.605839,1.043541,-2.1966877,0.9302052,-0.10177021475904624,3241.771240234375,EM* VES  783,12.605799674987793,10.869999885559082,10.112000465393066,9.73799991607666,9.345999717712402,8.414999961853027,7.324999809265137,nan,nan,nan,1.3404126690543834,0.65
1500,4152520964727315456,276.4710797732345,-13.130166723143857,-0.2878818829249342,-1.7487034529023846,0.43675662754331,30.056505,11.779931,1.6630297,-3.6697068,0.8352872,-0.018871412146765465,2149.913330078125,ATO J276.4710-13.1301,11.779899597167969,9.095999717712402,8.02299976348877,7.302999973297119,6.927000045776367,6.375999927520752,5.090000152587891,nan,nan,nan,1.270034740752963,0.65
1501,5890717903291063680,216.46091186944764,-60.13526023437597,-3.4384722940230046,-2.369306013950548,0.4692077706944026,39.024864,12.199593,1.2725544,-3.5107555,0.8848287,0.5564185702706546,2084.696533203125,WRAY 15-1203,12.199600219726562,nan,nan,9.241000175476074,8.970999717712402,8.1899995803833,7.071000099182129,nan,nan,nan,1.2387303605498827,0.65
1502,6055262567157603968,192.63776855506669,-62.12732395496649,-5.583146702248372,-1.291397481912326,0.5207794903902097,36.573055,10.060416,1.5717945,-3.6598191,0.8833306,-1.3563144169569163,1862.7138671875,HD 312021,10.060400009155273,8.067000389099121,7.229000091552734,6.802000045776367,6.440999984741211,5.622000217437744,4.673999786376953,nan,nan,nan,1.2249126534012698,0.65
1503,459505532958199296,44.85440119449979,55.745911509206906,0.5173287171746102,-1.6545581746156657,0.5062859897723107,39.90164,11.902082,1.2813997,-0.46561366,0.98083544,0.42406199080983953,1867.84765625,,nan,nan,nan,9.26099967956543,8.942000389099121,8.067000389099121,7.086999893188477,nan,nan,nan,1.1972534614566133,0.65
1504,1981280443868855808,330.5184056320521,53.10983231882957,-2.575038679520949,-1.959525530728269,0.12961025988793373,5.8172164,15.074026,1.2798653,-0.34318694,0.9859801,0.637223015011493,6088.6904296875,,nan,nan,nan,12.215999603271484,11.901000022888184,11.416999816894531,9.015000343322754,nan,nan,nan,1.130823218323797,0.65
1505,491407072564573056,49.304013200137156,65.63599623370031,0.3910839299050468,0.039461830187764654,0.32610375474692344,28.111536,12.651595,1.3999653,-0.3465006,0.99088687,0.21837411209070012,2959.366455078125,,nan,nan,nan,9.390000343322754,8.989999771118164,8.02299976348877,7.139999866485596,nan,nan,nan,1.3116036037987517,0.65
1506,1824395115468408704,295.4141163857022,18.566759447924067,-2.8832976582089174,-6.160334531672309,0.2307416714899955,17.378225,13.256452,1.0553846,-2.500085,0.91511995,0.07208177839919472,3795.869140625,,nan,nan,nan,10.755000114440918,10.494000434875488,9.24899959564209,8.019000053405762,nan,nan,nan,1.2255315359664378,0.645
1507,507400225107028224,35.282598319830946,60.29816939452243,-0.006100023163999407,-0.44081477150894344,0.4013953062885386,29.141562,12.062152,1.2977877,1.9390422,1.0572796,0.08001335769231588,2372.76611328125,EM* GGA  159,12.062199592590332,10.604999542236328,10.12399959564209,10.119000434875488,9.769000053405762,8.824000358581543,7.681000232696533,nan,nan,nan,1.2567580587592544,0.645
1508,2056719860792120192,308.81674529544034,36.19729186702336,-2.1384117609632805,-5.083021285068271,0.3131674576040645,30.211958,12.653994,1.5057077,-2.0211248,0.92971903,0.1328767394409951,3096.71533203125,GSC 02698-01502,12.654000282287598,10.112000465393066,9.340999603271484,9.060999870300293,8.612000465393066,7.5370001792907715,6.205999851226807,nan,nan,nan,1.3201197316575584,0.645
1509,2202839145015959296,330.57427868458336,59.37452216463946,-2.4743646774875123,-2.285078056341078,0.15009935766378998,13.495926,12.700818,1.5487509,-1.0352038,0.95595974,-1.4172877695489206,6329.15966796875,EM* GGR   43,12.700799942016602,10.737000465393066,9.890999794006348,9.401000022888184,9.039999961853027,8.107999801635742,7.139999866485596,nan,nan,nan,1.3209418538086795,0.645
1510,2060794960139063808,303.31079909094933,37.48872081687681,-3.604464520334565,-6.311047632964561,0.22135842881694104,21.981634,12.379121,1.03831,-1.4382225,0.95006883,-0.8953988554837338,4285.521484375,EM* AS  390,12.37909984588623,10.857000350952148,10.206000328063965,9.899999618530273,9.579000473022461,8.434000015258789,6.138000011444092,nan,nan,nan,1.275731259323938,0.645
1511,446660660165692032,51.244066909453494,54.54565417950261,0.5778974888532292,-1.0317373823002605,0.3922448049692732,28.18196,12.291336,1.3152456,-0.14019005,0.9932642,0.2591220612970666,2517.860595703125,,nan,nan,nan,9.6850004196167,9.402000427246094,8.401000022888184,7.431000232696533,nan,nan,nan,1.0945046715479925,0.645
1512,5865993838161612160,210.77900381630462,-62.74767276969257,-4.9095608991468005,-1.9756206620745727,0.27050260639058743,23.304525,12.325341,1.0327387,-3.7481077,0.90063787,-0.5138015050926867,3438.445068359375,WRAY 15-1166,12.325300216674805,nan,nan,9.645000457763672,9.329999923706055,8.239999771118164,6.310999870300293,nan,nan,nan,1.244928490186463,0.645
1513,2008445459173186944,340.33231735222563,59.359568659464976,-3.2791116282899524,-1.3302125354796517,0.2979670132763689,18.514572,11.2078085,1.497776,3.322684,1.1262778,-1.4213505666784343,3080.07958984375,TYC 3996-1002-1,11.207799911499023,8.888999938964844,7.958000183105469,8.529999732971191,8.16100025177002,7.139999866485596,6.311999797821045,nan,nan,nan,1.0687648223164652,0.64
1514,2200357757737101824,335.95477462074047,59.17386151857901,-3.3835801168637403,-2.469803995769456,0.26927446124759363,13.678086,11.226134,1.5874681,4.9551873,1.1972697,-1.6228898715370121,3332.2275390625,EM* GGR   67,11.226099967956543,10.072999954223633,9.67199993133545,8.00100040435791,7.76200008392334,7.306000232696533,6.8480000495910645,nan,nan,nan,1.0319402078195605,0.64
1515,4094037181021549824,273.3195567267432,-20.52124454566633,-0.4772060191829692,-1.3428326869849634,0.588222078606395,30.596859,10.105953,1.1028986,-2.2530754,0.8910879,-1.0463401759873605,1624.77197265625,HD 312984,10.105999946594238,8.652999877929688,8.010000228881836,7.51800012588501,7.26200008392334,6.513999938964844,4.63700008392334,nan,nan,nan,1.1991349449188256,0.64
1516,4159797876284871936,277.66643425935786,-7.531361446737147,0.1089956135063321,-1.228630474375254,0.5002503763538254,29.282965,10.934268,1.2047367,-1.2391142,0.9387441,-0.5697948820506085,1889.8076171875,LS  IV -07    5,10.934300422668457,9.63700008392334,9.005999565124512,nan,nan,nan,nan,nan,nan,nan,1.2045941169712384,0.64
1517,4094772999158812288,274.37275893838125,-19.10660393846236,0.6130414073369288,-2.42893508886684,0.5458024786763701,29.892185,10.956035,1.1948624,-1.6262363,0.9203528,-0.35878782156742517,1731.8824462890625,LS 4873,10.956000328063965,9.366999626159668,8.625,8.017999649047852,7.741000175476074,7.067999839782715,6.51200008392334,nan,nan,nan,1.2814637688181407,0.64
1518,4259297283381323776,279.63165636966033,-3.395291730864162,0.14344128402499232,-1.305543421868043,0.4579679786518402,25.268288,11.466313,1.6709614,-1.9535301,0.903282,-0.22951107297893003,2056.791015625,,nan,nan,nan,8.097000122070312,7.789000034332275,7.2789998054504395,6.716000080108643,nan,nan,nan,1.0874790291079055,0.64
1519,2013834955933319680,349.0315344827107,60.02879520112212,-2.427693894465168,-1.4197797317452547,0.2890382603776506,22.96662,13.234411,1.6042833,6.1159678,1.2255824,0.5391879131140591,3123.014404296875,[D75b] Em* 23-018,13.234399795532227,10.904000282287598,9.795000076293945,8.461000442504883,7.821000099182129,3.632999897003174,-1.4859999418258667,nan,nan,nan,1.301441627157673,0.64
1520,2033631181794853120,299.035261100725,31.646180580700502,-2.2972464851548575,-4.884606755330524,0.12609030847797612,6.309777,14.917653,1.2382174,-1.4438419,0.9501165,0.4210616199066983,6364.162109375,,nan,nan,nan,12.461999893188477,12.258999824523926,11.54800033569336,8.48900032043457,nan,nan,nan,1.0701393451827967,0.64
1521,2008284032816231680,341.60399013385046,59.160324061868145,-3.6518902545531557,-2.2533155740257653,0.24620574982280083,22.323235,12.173487,1.693038,5.00764,1.1753385,-0.8700223348545428,4016.740966796875,EM* GGR  102,12.173500061035156,9.991999626159668,9.038000106811523,8.475000381469727,8.07699966430664,6.488999843597412,2.7920000553131104,nan,nan,nan,1.318140962145381,0.635
1522,2198086544676391808,330.24063004477205,55.79658409002148,-2.583839119036031,-2.7676626473690624,0.15447911843570636,8.30666,14.54138,1.7654572,0.17647085,1.0057855,0.4857288405630946,5403.56787109375,,nan,nan,nan,11.003000259399414,10.697999954223633,9.62600040435791,8.642999649047852,nan,nan,nan,1.11709742279686,0.635
1523,6057868783358822016,183.2993698123068,-60.88256219584365,-7.18314142307449,0.6084220708527964,0.2552345086462634,23.192848,12.303283,1.3169422,-4.113146,0.8589166,-0.6620203011003909,3815.52392578125,WRAY 15-948,12.303299903869629,nan,nan,9.055999755859375,8.770999908447266,7.894999980926514,6.295000076293945,nan,nan,nan,1.2068462386273173,0.635
1524,1980990653831827584,327.3431806783242,52.17804997584087,-3.155556154216042,-2.9078907435526133,0.19207063993355086,17.256783,13.291335,1.3980331,-2.2126284,0.92089784,-0.2913599773789528,4523.54345703125,,nan,nan,nan,10.237000465393066,9.918000221252441,9.076000213623047,8.428999900817871,nan,nan,nan,1.2729179682194964,0.635
1525,5594469441657935232,119.59109266577043,-32.48883694456385,-2.4041031726393447,2.7818205976899755,0.282063312272384,24.555853,11.591666,1.1682558,-2.0816896,0.93323946,-1.1566007707492538,3271.827880859375,WRAY 15-119,11.591699600219727,nan,nan,8.920999526977539,8.562999725341797,7.669000148773193,6.8520002365112305,nan,nan,nan,1.3100625819518028,0.635
1526,2014154432778667392,350.0814252927086,61.29284966267609,-2.423936162251666,-1.2494775442504311,0.1898769227996235,14.038638,13.049493,1.3965664,6.4298925,1.2441386,-0.5581462399951604,4695.91357421875,EM* GGR  137,13.049500465393066,11.065999984741211,10.458999633789062,9.970999717712402,9.704999923706055,11.50100040435791,7.27400016784668,nan,nan,nan,1.2412006316992188,0.635
1527,5940439915087224320,249.82302036522077,-49.6211569547463,-1.7406447324466612,-3.022800517019632,0.6013137414596278,29.796288,11.27834,1.2345695,-2.9260004,0.8990388,0.17384598280215613,1591.384765625,[W63]  35,11.278300285339355,9.59000015258789,8.920000076293945,8.46500015258789,8.135000228881836,7.242000102996826,6.396999835968018,nan,nan,nan,1.2481341919991642,0.635
1528,2205451623303032320,335.4156588232837,63.51966170708751,-3.1126528772523265,-1.0724589728244636,0.4082295580322547,28.835718,14.2776985,2.5794382,2.7661743,1.0982692,2.3322207508082187,2238.635498046875,,nan,nan,nan,9.0649995803833,8.619000434875488,7.84499979019165,7.729000091552734,nan,nan,nan,1.1609941369986245,0.635
1529,3424700681521161088,90.76414210594172,23.793711708861572,0.10737595677461802,-2.12547721405781,0.3821196236045378,19.574064,11.707954,1.087882,-2.7417865,0.86614585,-0.381048886835778,2394.517578125,LS   V +23   19,11.708000183105469,10.255000114440918,9.8149995803833,9.130999565124512,8.890999794006348,8.062999725341797,7.0289998054504395,nan,nan,nan,1.1054483341406947,0.635
1530,2205133894504594304,337.05827287175754,62.73113871771387,-2.412055705101349,-0.7424350764313162,0.9734639026789216,73.15374,9.886061,1.9873676,1.8375874,1.0688868,-0.17234002555642292,996.5761108398438,EM* AS  492,9.886059761047363,7.421999931335449,6.520999908447266,5.914000034332275,5.443999767303467,4.85099983215332,4.046000003814697,nan,nan,nan,1.16581277562972,0.635
1531,2014573759022082304,343.2590712254794,60.383517047899865,-2.84945758439495,-1.8806943824599565,0.2211613499459684,9.472723,15.383423,2.6457434,-0.31701684,0.98795044,2.106969012379075,3736.02294921875,ZTF J225302.17+602300.7,15.383399963378906,11.958999633789062,10.668999671936035,10.215999603271484,9.824000358581543,8.802000045776367,8.086999893188477,nan,nan,nan,1.0620154985146109,0.63
1532,5334289496931872384,171.9746632213379,-62.023063053786984,-6.506679752337324,0.988357023449608,0.29564022321989303,27.256533,10.760261,1.144701,-2.40447,0.9163272,-1.8859218104503555,3224.77490234375,CPD-61  2338,10.760299682617188,9.17300033569336,8.390000343322754,7.935999870300293,7.613999843597412,6.84499979019165,6.24399995803833,nan,1.659999991198563e-13,nan,1.2829633730030172,0.63
1533,2199049579423448960,329.9680729027165,57.18258268535221,-2.7078118872985355,-2.010771669624325,0.11276374602975762,9.556077,13.338915,1.4270821,-0.23074405,0.99065906,-1.40023765492586,6969.61669921875,,nan,nan,nan,10.357000350952148,10.062999725341797,9.208999633789062,8.520999908447266,nan,nan,nan,1.2485574667348098,0.63
1534,431202969793478912,5.709535018769728,64.48390809681663,-2.096200253959769,-0.6412438990503282,0.34885949261558047,24.39518,11.375899,1.5839882,-1.1704353,0.95905703,-0.9108479610495337,2688.24951171875,EM* VES  689,11.375900268554688,9.425000190734863,8.595000267028809,8.184000015258789,7.840000152587891,6.993000030517578,6.0229997634887695,nan,nan,nan,1.313077867499165,0.63
1535,2165977197367563008,317.51791119792006,49.40640317958325,-3.5285053235706307,-4.071173580162603,0.2516473368786786,24.83722,13.089435,1.565793,-1.076685,0.9603872,0.09339631735197784,3539.556640625,EM* GGR    7,13.089400291442871,11.090999603271484,10.550000190734863,10.229999542236328,9.972999572753906,9.199000358581543,8.531999588012695,nan,nan,nan,1.2396462597253455,0.63
1536,2016440076935790848,357.6028129552905,64.21899779124186,-2.677099604983928,-0.37305602601221177,0.15203399520463978,9.723963,14.268779,1.8279543,1.6952132,1.0594584,0.1784823419723054,5428.08837890625,,nan,nan,nan,10.467000007629395,10.10099983215332,9.13700008392334,7.984000205993652,nan,nan,nan,1.3029920691149506,0.625
1537,5312719140350621312,144.40536950924283,-51.66408237441986,-5.404147949500403,4.253293993742815,0.41535786910400235,40.939545,11.705619,1.1070814,-5.3472457,0.8177956,-0.20226892794195095,2292.90283203125,WRAY 15-408,11.705599784851074,10.031999588012695,9.095000267028809,8.505000114440918,8.109000205993652,7.197000026702881,6.436999797821045,nan,nan,nan,1.3089821350590827,0.625
1538,468440679845751168,60.702863849288065,55.25234185620589,-0.014410038730983975,-0.06377515422687893,0.2487315234391208,22.581179,12.4314,1.1549873,-2.6103687,0.92271763,-0.5899455516572303,3807.886474609375,ATO J060.7028+55.2523,12.431400299072266,10.404000282287598,9.807999610900879,8.935999870300293,8.635000228881836,7.677999973297119,7.01200008392334,nan,nan,nan,1.121677254940729,0.625
1539,5862445297493072896,197.75703902834155,-62.95602824271919,-4.307565902477787,-0.1552286266313918,0.33617614309914307,31.179213,12.688184,1.2424545,-4.2366257,0.8712993,0.3210182358911382,2853.287109375,THA 17-21,12.688199996948242,nan,nan,9.767000198364258,9.461999893188477,8.581999778747559,4.767000198364258,nan,nan,nan,1.2924225182970945,0.625
1540,446477793339514368,50.57496848080619,53.56555565642969,0.47475761627472335,-1.002475375528827,0.4065592593284188,31.167305,12.535937,1.256958,-1.254236,0.94965035,0.5815565918015047,2377.020751953125,EM* GGA  245,12.535900115966797,10.946000099182129,10.274999618530273,9.829000473022461,9.470999717712402,8.515000343322754,7.427999973297119,nan,nan,nan,1.3164632999858508,0.625
1541,1996837090280025472,349.63608526478424,54.996723466425976,-1.9751110073167726,-1.1794795705718073,0.09079538537546489,7.205634,13.660138,1.0782433,0.95495784,1.030592,-1.5495429882693372,8058.72509765625,,nan,nan,nan,11.298999786376953,11.01099967956543,10.494000434875488,9.126999855041504,nan,nan,nan,1.1361603529532955,0.62
1542,5869633393457480192,199.43094388692018,-60.73895564901405,-5.079925434823851,-1.6081577291887241,0.5859333886563313,41.313736,9.75023,1.0796328,-3.1708777,0.89947814,-1.410528932379723,1669.3653564453125,CD-60  4591,9.750229835510254,8.732000350952148,8.27400016784668,7.160999774932861,6.85099983215332,6.119999885559082,5.446000099182129,nan,nan,nan,1.1519614237943883,0.62
1543,2011778869186405632,355.91211783547544,60.296179770438926,-2.705479034865953,-1.553511215065971,0.2725945600680905,17.31629,12.969766,1.5023403,3.7499557,1.1361623,0.14735158689146388,3411.466064453125,HBHA 6207-38,12.969799995422363,10.92300033569336,10.163000106811523,9.829999923706055,9.505000114440918,8.675999641418457,8.14900016784668,nan,nan,nan,1.1723273768113784,0.62
1544,2015060567797005312,350.34454968113903,62.433085122676935,-2.059796754920277,-1.4892673718861242,0.24521237363763784,18.379955,13.886442,1.5910263,0.51909816,1.0175706,0.8341540909020182,3640.959228515625,[MO2001]  96,13.88640022277832,11.729000091552734,10.901000022888184,10.579000473022461,10.255000114440918,9.442000389099121,8.913999557495117,nan,nan,nan,1.2519816281022853,0.62
1545,2014060355814546176,347.69792846755774,60.531360198984345,-3.650101120142963,-2.2308779851767104,0.3083038077144878,19.872925,11.459358,1.5238972,2.5064845,1.0923625,-1.0957473420412853,2953.65087890625,EM* GGR  134,11.459400177001953,8.899999618530273,7.916999816894531,7.3429999351501465,7.145999908447266,6.395999908447266,5.591000080108643,nan,nan,nan,1.2823360265043768,0.62
1546,4258672142294557824,280.69127984527637,-2.8840777815923255,0.3467394319368772,-1.7167493446520445,0.4159144414656407,28.378134,11.747619,1.4905739,-2.5359313,0.87075907,-0.157361323328697,2236.40966796875,,nan,nan,nan,8.954999923706055,8.77299976348877,7.577000141143799,6.031000137329102,nan,nan,nan,1.080764429415379,0.62
1547,2062219343080037376,303.73895627510217,39.96499544355657,-2.9872725368093973,-6.251750913797649,0.5314801500867419,42.791878,9.771482,1.1304531,-1.0538706,0.9617594,-1.6010822874761104,1809.611328125,HD 228548,9.771479606628418,8.243000030517578,7.576000213623047,7.072999954223633,6.767000198364258,5.955999851226807,5.183000087738037,nan,nan,nan,1.2518193434684683,0.62
1548,2201808425890197120,337.9870207825002,61.36337160159746,-1.4045771095379938,-0.9487017288940631,0.12406387751178723,8.692195,14.225027,1.9693928,1.9645008,1.0693147,-0.3067461629065491,6517.9755859375,,nan,nan,nan,10.060999870300293,9.734000205993652,8.968000411987305,7.857999801635742,nan,nan,nan,1.1701932314525065,0.62
1549,5351831788315473024,157.42026742803597,-57.11381819672325,-6.903415494443259,3.43502163919716,0.36982635646134837,40.616856,11.934002,1.4025116,-4.7796235,0.83666635,-0.2260087831654225,2643.768310546875,THA 35-II-51,11.934000015258789,10.111000061035156,9.375,8.97700023651123,8.677000045776367,7.973999977111816,7.301000118255615,nan,nan,nan,1.2758440580166108,0.62
1550,5866262771821594752,210.25491107120155,-62.01837868389742,-4.232570096829438,-2.4653956743347583,0.412533353309191,34.44861,10.71742,1.0486698,-3.0575423,0.9234705,-1.2052850406652205,2320.20849609375,CPD-61  4261,10.717399597167969,9.269000053405762,8.664999961853027,8.197999954223633,7.836999893188477,6.61299991607666,5.038000106811523,nan,nan,nan,1.2750705344264122,0.62
1551,2198583210382724992,334.9750428009592,57.92625177774121,-2.581062290686561,-2.6057541624137466,0.3250604574339065,15.865024,12.96244,1.398737,5.796129,1.218896,0.5222602479134721,2937.020263671875,EM* GGR   61,12.962400436401367,11.053999900817871,10.017000198364258,8.887999534606934,8.484999656677246,7.803999900817871,6.673999786376953,nan,nan,nan,1.21218883122173,0.62
1552,2198799852840788352,333.98946234424875,58.16010987266662,-2.8653442314488284,-1.9623512803567797,0.1730573781050212,14.780338,13.490804,2.0008945,1.4511199,1.0499135,-0.31824568304569567,4836.9921875,[D75b] Em* 22-024,13.490799903869629,10.982999801635742,10.105999946594238,9.684000015258789,9.383999824523926,8.420000076293945,5.666999816894531,nan,nan,nan,1.0971013761995985,0.62
1553,5337618027882094208,168.03170436324672,-60.90784331883119,-6.398436094596841,1.704781608382369,0.39375346452064536,37.73223,11.834893,1.0119505,-6.604352,0.7810349,-0.18898483315859949,2396.38330078125,WRAY 15-772,11.83489990234375,nan,nan,9.348999977111816,9.053999900817871,12.449000358581543,3.881999969482422,nan,nan,nan,1.3247666247274918,0.62
1554,5869408062276074368,198.9258432712812,-61.163409570231586,-3.8150658003911744,-1.593124174197482,0.46077675918146876,39.785725,10.740398,1.1300182,-2.4947157,0.9236782,-0.9421487636608212,2078.2080078125,CD-60  4581,10.740400314331055,9.079999923706055,8.423999786376953,7.90500020980835,7.565999984741211,6.168000221252441,4.364999771118164,nan,nan,nan,1.2613352101981814,0.62
1555,5862540993695277184,198.81814960128406,-62.243255908631994,-5.782555177213835,-0.682360312435082,0.32735793871304864,28.521152,12.59688,1.1585073,-3.2012966,0.89403087,0.17199434611845277,2918.717529296875,THA 17-27,12.59689998626709,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.345943996061393,0.615
1556,427684287760924288,10.10726928250678,62.21793525113451,-1.9958847880626527,-0.8718311894474695,0.2562800684134142,23.46059,11.905205,1.2090492,-1.5367341,0.9494387,-1.0512210707816898,3461.2080078125,EM* GGR  198,11.905200004577637,10.331000328063965,9.435999870300293,8.873000144958496,8.519000053405762,7.867000102996826,7.385000228881836,nan,nan,nan,1.2021278291049875,0.615
1557,2014636706062989568,343.59413026066846,60.831471027753146,-2.737742213007398,-1.495050069922078,0.29038267128300244,24.346321,13.421735,2.2134562,1.0380787,1.0384727,0.7365882902857805,3068.62451171875,EM* GGR  113,13.421699523925781,nan,nan,8.545000076293945,8.23900032043457,7.238999843597412,4.771999835968018,nan,nan,nan,1.2302984938142894,0.615
1558,2201782896604303744,337.7008620599918,61.24822051201301,-2.876516586738759,-1.4112073811219394,0.13758336561214385,6.864323,15.072666,1.8854189,1.9452308,1.0691375,0.7654958137438861,5867.81591796875,ChOPS J223048.26+611453.7,15.072699546813965,12.70300006866455,11.57699966430664,11.029000282287598,10.614999771118164,9.618000030517578,7.440000057220459,nan,nan,nan,1.3042305212712042,0.615
1559,2011183208760386816,353.17223369912597,58.81517611755355,-1.448503209402847,-1.3937652290223705,0.11533106837409249,6.3982706,14.574064,1.7813005,2.3345125,1.0793049,-0.11620416948173329,6639.9697265625,,nan,nan,nan,10.961000442504883,10.61400032043457,9.848999977111816,9.109999656677246,nan,nan,nan,1.2012937801523629,0.615
1560,512919803536139392,23.911902838509278,63.98074326423381,-0.9973681912013145,-0.27232983139152045,0.3857973915639506,29.332148,12.807956,1.3442297,-1.2266232,0.95789874,0.7397521768092581,2508.73095703125,EM* VES  598,12.807999610900879,10.852999687194824,10.288999557495117,9.890999794006348,9.531999588012695,8.590999603271484,7.564000129699707,nan,nan,nan,1.2925629767989681,0.615
1561,2014415979105398400,345.7256550402542,60.24185553018568,-2.50937056080527,-1.4842969644058488,0.24615712030955267,17.339365,14.007876,1.9639883,-0.61355364,0.9772334,0.9639384093662535,3553.556396484375,[MO2001]  53,14.032600402832031,11.553999900817871,nan,10.086000442504883,9.732999801635742,8.87600040435791,7.513000011444092,nan,nan,nan,1.1612840301927572,0.615
1562,2179632788186043264,323.59404250956123,59.47881228555537,-2.9117968179223532,-3.6705160174261096,0.976608257356359,80.631226,9.101676,1.1217403,-0.25766885,0.9881525,-0.949722052842052,1002.8148193359375,HD 239703,9.101679801940918,7.732999801635742,7.2220001220703125,6.798999786376953,6.427999973297119,5.697999954223633,4.658999919891357,nan,nan,nan,1.1923746937290745,0.61
1563,2014671851777567872,344.7083891636,60.82377519122412,-3.25799172163513,-1.9864949822860647,0.1930610718198194,7.838842,15.428012,1.8699284,0.976944,1.0350767,1.856485458923352,4452.56787109375,,nan,nan,nan,11.776000022888184,11.446000099182129,10.645999908447266,8.852999687194824,nan,nan,nan,1.2121247378499111,0.61
1564,5967300636188929792,251.568239201965,-44.45607338236396,-0.6923690251329035,-2.6164821584365994,0.398029246977058,26.544226,11.773063,1.0435591,-2.621038,0.90704423,-0.22736236913945973,2296.938720703125,CD-44 11110,11.773099899291992,10.184000015258789,9.574000358581543,9.086000442504883,8.809000015258789,8.059000015258789,7.070000171661377,nan,nan,nan,1.3010594698508808,0.61
1565,5938901487794294912,254.7872443456029,-48.013664031278815,-1.757551595741248,-1.8845812030345863,0.46098645003257993,24.482668,11.184976,1.0665731,-2.430075,0.9167631,-0.49658357502547545,2050.9375,WRAY 15-1582,11.1850004196167,9.803999900817871,9.277000427246094,8.713000297546387,8.383999824523926,7.538000106811523,6.573999881744385,nan,nan,nan,1.2621658193970364,0.61
1566,2201315604162382720,336.73316743079516,60.25789315100525,-2.5665996727735725,-1.2614886674967365,0.12680268786533366,9.149674,13.879728,1.6972132,2.343819,1.0875343,-0.6046293853296767,6406.10107421875,,nan,nan,nan,10.100000381469727,9.842000007629395,8.447999954223633,7.48799991607666,nan,nan,nan,1.0264133790797023,0.61
1567,2033842013155453568,298.7131472506076,31.983533983197322,-3.4752544848032443,-6.6303202847993745,0.2779470139653122,25.019012,12.395421,1.2381697,0.94423294,1.0294793,-0.38476890838266087,3483.0927734375,EM* VES   91,12.395400047302246,10.817000389099121,10.175000190734863,9.821999549865723,9.54800033569336,8.642000198364258,7.668000221252441,nan,nan,3.54456e-14,1.2163010580123315,0.61
1568,2200017424528999936,335.87370992254495,57.63028126826122,-1.8577151717845757,-2.0873815688651343,0.16410673528163847,11.8846035,13.877892,1.7167244,1.8495542,1.0670266,-0.046476430635500776,5188.65478515625,IRAS 22216+5722,13.877900123596191,11.194000244140625,8.791000366210938,7.104000091552734,5.982999801635742,3.9140000343322754,2.321000099182129,nan,nan,nan,1.3209313926421786,0.61
1569,3048038754115204608,108.76794279353243,-9.533902043496298,-0.2869114619271506,-0.6590644077802271,0.4867256868742922,36.201958,10.675718,1.0798721,-3.123379,0.8662454,-0.8878603591362513,1962.0960693359375,EM* MWC  551,10.675700187683105,9.039999961853027,8.17199993133545,7.89300012588501,7.752999782562256,7.494999885559082,7.205999851226807,nan,nan,nan,1.2178567412234427,0.61
1570,2198606544955367168,331.890829144071,56.80032044264491,-2.4016169175150237,-2.0126295345993306,0.15633723397768504,5.6667113,15.676499,1.9450979,-0.2699744,0.9890493,1.6468114860716163,5194.16845703125,,nan,nan,nan,11.848999977111816,11.49899959564209,10.902999877929688,9.520999908447266,nan,nan,nan,1.1212104889391026,0.605
1571,2014151546560674688,349.7530875119543,61.145863920482846,-2.0620489791610934,-1.547178064967162,0.24980168226289423,20.393791,13.776707,1.5254831,1.7370472,1.0596486,0.7646834893467442,3553.58056640625,,nan,nan,nan,nan,nan,nan,nan,nan,nan,2.53096e-14,1.0607430929612711,0.605
1572,5862822296878910592,194.3205117444569,-63.027756517888704,-4.863802704469778,-1.240566193457252,0.521521900092829,42.03279,10.7758,1.1731749,-2.5929234,0.9145776,-0.6378374970841492,1861.4189453125,HD 312170,10.775799751281738,9.430000305175781,8.359999656677246,nan,nan,nan,nan,nan,nan,nan,1.1605203596916072,0.605
1573,2012998502466554752,358.6152079468853,62.54618266843837,-2.194370846353771,-0.5815955270224635,0.19616154360925897,14.871642,13.71429,1.0534906,3.3275328,1.1168625,0.17735901695317224,4407.80517578125,HBHA 6208-07,13.714300155639648,12.392999649047852,11.734000205993652,11.119999885559082,10.817000389099121,9.944000244140625,9.069000244140625,nan,nan,nan,1.2922636300074086,0.605
1574,5336957010898124160,170.23817252151974,-61.91670671055608,-5.421032061547652,1.3700031073878873,0.32925822598102933,28.72174,11.589363,1.5110321,-3.424967,0.8824551,-0.8229537323037874,2899.67138671875,WRAY 15-793,11.589400291442871,9.562999725341797,8.586999893188477,8.039999961853027,7.6620001792907715,6.803999900817871,6.025000095367432,7.769999921247717e-13,2.8400000992405416e-13,nan,1.3165779788483314,0.6
1575,5942522974184338304,250.16779458366756,-47.74345319965688,-1.4167104637344714,-2.1039745490921353,0.43316783310601886,27.372272,10.783479,1.219717,-2.880472,0.90625477,-1.0332402701618157,2151.61376953125,[W63]  46,10.783499717712402,9.11299991607666,8.366000175476074,7.7230000495910645,7.34499979019165,6.564000129699707,6.099999904632568,nan,nan,nan,1.2780156181232376,0.6
1576,2014636706062987520,343.5852428721878,60.83108971111234,-2.7634226610451185,-1.6625906303676456,0.2733327407532416,25.747217,13.159073,2.2233477,0.16599433,1.0051261,0.34253115659178235,3249.982177734375,Cl* NGC 7419    BMD     620,13.159099578857422,10.359000205993652,9.21399974822998,8.543999671936035,8.364999771118164,7.454999923706055,5.611000061035156,nan,nan,nan,1.0843648416711025,0.6
1577,2198298990940874496,331.2217815333245,57.01890715980135,-2.45735103807399,-1.7292354162065298,0.13939430047726484,7.0314126,14.717558,1.6836023,0.3842334,1.0136191,0.43878299105516305,6107.01806640625,,nan,nan,nan,10.88599967956543,10.479000091552734,9.491000175476074,8.998000144958496,nan,nan,nan,1.3075111984018375,0.6
1578,5332736093162164608,176.9084785865656,-64.09772741892523,-6.063224035484927,0.7902026693411757,0.32337913226047976,31.529667,12.106214,1.1069155,-4.8412337,0.82611734,-0.3452264736654129,2948.54296875,WRAY 15-879,12.106200218200684,nan,nan,9.239999771118164,8.906000137329102,8.126999855041504,7.559000015258789,nan,nan,nan,1.2230182977070947,0.6
1579,2212003303855596672,346.7955154531955,66.24798096242817,-1.8524426748026763,-0.9626738735136089,0.14063478640129395,8.372349,14.743952,1.8800831,-1.1790795,0.959724,0.4844155870184288,5785.8662109375,,nan,nan,nan,11.055000305175781,10.685999870300293,9.795000076293945,9.539999961853027,nan,nan,nan,1.2004089901004236,0.6
1580,2007634500633337472,338.4453897538003,57.04776915815864,-2.6432299236812407,-1.469002517106539,0.1497971247994751,12.838118,12.211533,1.4180851,0.18930902,1.0063015,-1.910950019171203,6366.5947265625,EM* GGR   81,12.21150016784668,10.140000343322754,9.282999992370605,9.012999534606934,8.779000282287598,8.465999603271484,7.804999828338623,nan,nan,nan,1.2884784694508014,0.6
1581,5964194447121000576,252.82514548026984,-45.405771345386036,-1.3397117865270904,-2.5427416183580487,0.39339412833685017,25.430344,11.594434,1.3188667,-2.273602,0.91803396,-0.43142684799427755,2379.60009765625,SS 289,11.594400405883789,9.942000389099121,9.263999938964844,8.675000190734863,8.484000205993652,8.03499984741211,6.0269999504089355,nan,nan,nan,1.1520352979601678,0.6
1582,508023510763425792,29.662958281709628,60.62864383036244,-1.2430443083475724,-0.5647255897615278,0.344653612346799,25.734474,9.793899,1.1442032,-3.255305,0.9316017,-2.5191872438654492,2699.340087890625,EM* MWC  433,9.793899536132812,8.317999839782715,7.73799991607666,7.276000022888184,6.9629998207092285,6.139999866485596,5.230999946594238,nan,nan,nan,1.2807044153169622,0.595
1583,2200251173827997184,337.0216124881103,59.11148475938107,-3.3430316157115496,-2.396457101195403,0.27421278168796415,17.813251,14.380272,1.8567648,0.56908315,1.0194422,1.5707103835672171,3286.792236328125,2MASS J22280519+5906413,14.38029956817627,11.95300006866455,10.968000411987305,10.305999755859375,9.991000175476074,9.26200008392334,8.223999977111816,nan,nan,nan,1.2111336569279532,0.595
1584,1825740024342422016,294.7346574807157,20.116394629620636,-2.6548710276240026,-6.173312968791517,0.26640557913295043,19.770826,11.941269,1.3633232,-2.2491226,0.92208105,-0.9310145006101962,3449.833251953125,EM* VES   31,11.941300392150879,9.968999862670898,9.449000358581543,9.133000373840332,8.894000053405762,8.23900032043457,7.63700008392334,nan,nan,nan,1.1754876385735573,0.595
1585,4098036139175065088,275.3021985426966,-15.835684846427192,0.029448481008158806,-1.4705878483344876,0.40405630929203035,24.775555,11.631722,1.0642481,-5.4843163,0.7415007,-0.3360680866817418,2266.76611328125,Hen 3-1678,11.631699562072754,9.968999862670898,9.199000358581543,nan,nan,nan,nan,nan,nan,nan,1.1407549584157302,0.595
1586,518764571130197760,29.731528322713416,65.91105018093548,-1.1202687564833365,-0.09658770787145039,0.17947852342536597,16.58799,12.631213,1.3516922,-3.5014465,0.8897187,-1.0987243722117945,5155.23388671875,EM* VES  657,12.631199836730957,10.880999565124512,10.236000061035156,10.029999732971191,9.73799991607666,8.829999923706055,7.934000015258789,nan,nan,nan,1.2527551210544037,0.595
1587,2172234414962505088,318.80155611914967,51.295043176684494,-3.1446317995441793,-3.267029194217421,0.3648654945750005,33.112587,11.478457,1.4706869,-1.0860808,0.96273535,-0.7108785793125634,2527.735595703125,EM* GGR   10,11.478500366210938,9.717000007629395,9.109999656677246,8.543999671936035,8.27400016784668,7.638999938964844,6.855999946594238,nan,nan,nan,1.1776163949433887,0.595
1588,2200440255465771008,336.9321975412367,59.19212449920726,-3.3412369671639164,-2.2861158319810375,0.2691077706798059,20.24328,13.891411,1.6705809,1.4090976,1.0510553,1.04104202018339,3402.09423828125,[D75b] Em* 22-050,13.900899887084961,11.548999786376953,10.670000076293945,10.861000061035156,10.6850004196167,10.694999694824219,9.37600040435791,nan,nan,nan,1.098669665338338,0.595
1589,5934847107391019520,244.33729932773392,-51.44060367320232,-0.6819268966017135,-2.3779637818952253,0.3597333382682072,26.268866,12.404744,1.1562929,-3.5953789,0.8841304,0.18464758776389445,2649.70947265625,,nan,nan,nan,9.543999671936035,9.253999710083008,8.118000030517578,5.723999977111816,nan,nan,nan,1.0375653762287338,0.595
1590,2166949681047430912,314.2290357604556,47.733012698963556,-3.185584614902844,-3.91822823557056,0.2637116110587685,25.260714,13.084371,1.2452812,-0.2879401,0.98845196,0.19001687275433454,3441.71923828125,EM* CGHA   11,13.084400177001953,11.442999839782715,10.904000282287598,10.604999542236328,10.36299991607666,9.527000427246094,8.354000091552734,nan,nan,nan,1.1705366593593112,0.595
1591,2014578638104964608,343.84909130877094,60.517275462420436,-2.6933424550889815,-1.6186861678993607,0.28909712980023355,25.778004,13.476033,2.3410654,5.8667374,1.210589,0.7812521105101702,3059.323486328125,[D75b] Em* 22-132,13.490900039672852,10.487000465393066,9.359999656677246,8.916999816894531,8.559000015258789,7.748000144958496,6.830999851226807,nan,nan,nan,1.119195571605507,0.595
1592,2031835816744481664,297.43285621804813,29.63192010466767,-3.125347081405322,-5.998087363476817,0.23570264275768535,19.19306,12.511811,1.0135422,-5.223118,0.81903774,-0.6263664837349552,3989.64404296875,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.2704098345261294,0.595
1593,5331084523597643776,135.894167890045,-44.3123653053686,-4.727925935532268,4.880512341976608,0.3611530916362217,30.110336,11.185012,1.2220507,-5.789885,0.8062981,-1.0265314514299284,2633.772705078125,CPD-43  3285,11.1850004196167,9.58899974822998,8.911999702453613,8.526000022888184,8.222000122070312,7.4710001945495605,6.644000053405762,nan,nan,nan,1.168505202624604,0.595
1594,2200231829295508864,337.3253846894226,58.91778092698727,-3.341791527975002,-2.4433735174318647,0.2964492907296378,22.325838,11.407723,1.7194271,0.02711428,1.0000647,-1.2325244951308179,3105.7978515625,AC +59 54421,11.407699584960938,9.236000061035156,8.279000282287598,7.763000011444092,7.408999919891357,6.486999988555908,5.604000091552734,nan,nan,nan,1.2543272643198051,0.59
1595,2011737431341369984,356.83691018843916,60.121840288552995,-3.614942079458528,-1.193223260770771,0.25617454734533107,17.398626,14.1046915,1.5894976,0.5396565,1.017659,1.147371392885379,3511.73388671875,,nan,nan,nan,10.826000213623047,10.494000434875488,9.76200008392334,8.420999526977539,nan,nan,nan,1.1896136605058136,0.59
1596,529407255273110400,9.099781134884857,67.93036948962597,-1.8586513229178803,-0.5079212521328567,0.17644592928972608,18.00346,11.926357,1.3371973,-4.4594617,0.8472496,-1.840584513787281,4910.86767578125,EM* GGR  193,11.926400184631348,10.482000350952148,9.730999946594238,9.12399959564209,8.809000015258789,8.098999977111816,7.361999988555908,nan,nan,nan,1.2104079616450594,0.59
1597,2165884872750366720,318.64598162864195,49.5045304285859,-2.893899259116678,-3.327810363853749,0.5523070194741139,54.334682,10.853173,1.523838,-1.5801007,0.94584477,-0.4359239297401203,1738.4215087890625,EM* AS  461,10.85319995880127,8.946000099182129,8.229999542236328,7.711999893188477,7.4039998054504395,6.684999942779541,5.993000030517578,nan,nan,nan,1.1689001169141926,0.59
1598,2006008013700926464,334.8862067450836,55.730961946369504,-2.409254217617021,-1.6435976701713662,0.12253274049111282,7.054378,14.304717,1.0703936,2.1584206,1.0814695,-0.2540222021930063,6616.22900390625,,nan,nan,nan,11.906000137329102,11.595000267028809,10.86299991607666,9.583999633789062,nan,nan,nan,1.2389334873181401,0.59
1599,2199872254635098496,332.13852361938433,59.06436116851082,-2.328252639495777,-1.3798554052519458,0.14344716887503975,5.80488,15.519781,1.6411009,0.65378374,1.0225555,1.3032410190427797,5816.12939453125,,nan,nan,nan,12.256999969482422,11.994999885559082,11.392000198364258,8.668000221252441,nan,nan,nan,1.0885428113576714,0.59
1600,5332751520685537152,176.24383109462318,-64.02903658104137,-5.752596196078375,1.0989436783591577,0.3138611408287967,30.204203,12.429817,1.1052189,-3.5155797,0.8738968,-0.08649505531157331,3081.9912109375,WRAY 15-870,12.429800033569336,nan,nan,10.02400016784668,9.71500015258789,8.480999946594238,7.4120001792907715,nan,nan,nan,1.085277064458519,0.59
1601,5547808156731573376,122.01635708881423,-32.224705391977956,-2.3012050647543942,3.0689402029415644,0.304033529802992,31.734653,11.888457,1.4933462,-3.9064708,0.87194484,-0.6969352934565762,3177.487548828125,WRAY 15-162,11.888500213623047,9.982999801635742,9.145000457763672,8.65999984741211,8.305000305175781,7.4670000076293945,6.755000114440918,nan,nan,nan,1.2570296954780054,0.585
1602,466082708441314944,39.592338877795,62.916877480458595,-1.2341262561456658,-0.5762089568804368,0.29836297696851394,25.08047,12.720147,1.3486528,-1.1941364,0.96858954,0.09387179162485992,3190.30029296875,,nan,nan,nan,10.168000221252441,9.977999687194824,9.321000099182129,8.961000442504883,nan,nan,nan,1.086076581214567,0.585
1603,2008397011943059328,339.0531609727698,58.69855679823603,-2.7741602237257124,-1.6652945643920816,0.2218414828557696,15.101941,13.386201,1.5071325,1.2450249,1.0455055,0.11641470252405384,3992.566650390625,[D75b] Em* 22-069,13.386199951171875,11.258999824523926,10.47599983215332,10.399999618530273,10.022000312805176,8.859999656677246,7.50600004196167,nan,nan,nan,1.0529763880431042,0.585
1604,4152894210254589056,277.24741146968023,-12.943590355510322,-0.14333519053233104,-1.9595493890987177,0.39960037138772275,26.174593,11.8744955,1.0944452,-3.699968,0.82473564,-0.11737507778094525,2293.17041015625,TYC 5698-1245-1,11.874500274658203,10.404999732971191,9.916000366210938,9.121000289916992,8.857000350952148,7.927999973297119,5.677000045776367,nan,nan,nan,1.1410336893446782,0.585
1605,2208128143844460160,343.2779888908527,63.55754726268042,-1.7765903912006247,-1.5354228958005813,0.13566679865937414,8.479809,14.650104,1.7362919,0.9955803,1.0341456,0.31247145422476663,6259.0146484375,2MASS J22530673+6333273,14.650099754333496,12.331999778747559,11.5600004196167,11.11299991607666,10.829999923706055,10.126999855041504,8.836999893188477,nan,nan,nan,1.1867217081036645,0.585
1606,2013507915639151488,344.74616919964313,59.3006483982677,-3.2053464560211085,-2.2453239034547696,0.3004376940094001,22.643524,13.148563,1.2391663,1.9466164,1.0751197,0.5373354846148537,3049.37939453125,EM* GGR  122,13.148599624633789,10.892000198364258,10.022000312805176,9.994999885559082,9.494000434875488,8.277000427246094,5.5329999923706055,nan,nan,nan,1.318489415218089,0.585
1607,2014597982637580544,342.9518595339878,60.384901473476724,-2.8439531732110286,-1.8560557370384283,0.278456526426266,24.591642,12.089239,2.1826553,2.324022,1.0829475,-0.6869738731157149,3471.11083984375,2MASS J22514845+6023056,12.089200019836426,9.295999526977539,8.199999809265137,7.724999904632568,7.372000217437744,6.5320000648498535,5.660999774932861,nan,nan,nan,1.2198343748230194,0.585
1608,6055589946752228736,192.11100314440426,-61.249906430142744,-4.476576610429689,-1.1226999626055065,0.474703238844945,34.936665,10.949983,1.2010612,-2.9527628,0.90565544,-0.6679063825267164,2027.4036865234375,HD 311973,10.949999809265137,9.029999732971191,8.244000434875488,8.12399959564209,7.75,6.796000003814697,5.7769999504089355,nan,nan,nan,1.2887819729120802,0.585
1609,5337646271589602304,168.47045993778352,-60.75427502932133,-6.416006420300584,1.0206642748598407,0.5110903499675139,42.20732,10.800331,1.056427,-3.4760053,0.87780124,-0.6571804792607345,1906.06298828125,CPD-60  2705,10.800299644470215,9.368000030517578,8.788999557495117,8.348999977111816,8.071000099182129,7.446000099182129,6.770999908447266,nan,nan,nan,1.1632641071260876,0.585
1610,2016840196089379072,350.23282982301873,63.198463152518585,-3.072655098009909,-1.5068868016573829,0.20468224042700106,15.479609,13.962469,1.35044,1.0478234,1.0366564,0.5178699112564971,4255.2861328125,,nan,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.111857310059461,0.585
1611,513256052240920192,22.00339349781359,65.37434383413752,-1.75050704304759,0.23727962902659616,0.18749675346675243,19.124186,12.232086,1.0874605,-3.8781803,0.87501055,-1.4029450570721913,4980.421875,TYC 4039-552-1,12.232099533081055,10.75100040435791,10.269000053405762,9.74899959564209,9.487000465393066,8.805000305175781,7.083000183105469,nan,nan,nan,1.0883838862833082,0.58
1612,2012945691550387840,357.40711398289693,62.35050375219887,-2.3649223356062303,-0.6866039209588883,0.20726668108855295,17.951984,13.349598,1.3004007,-0.11275387,0.99540836,-0.06775460306035441,4177.697265625,EM* GGR  160,13.349599838256836,11.493000030517578,10.619999885559082,10.128999710083008,9.71500015258789,8.732999801635742,7.885000228881836,nan,nan,nan,1.3282667953367928,0.58
1613,6053875808122918400,189.6410854934053,-62.517041345267145,-4.5726491850782285,0.15474373218955012,0.4895372370311526,34.00281,11.192809,1.0543594,-5.292423,0.83001006,-0.35826223336256646,1949.9337158203125,WRAY 15-993,11.19279956817627,9.755000114440918,9.114999771118164,8.87399959564209,8.585000038146973,8.020999908447266,8.401000022888184,nan,nan,nan,1.0988754532886509,0.58
1614,2029637927332217856,303.4295140381986,30.099914089026424,-2.6361813020147893,-3.972413223256579,0.2979142479824331,29.514317,12.313029,1.5381784,-2.0520868,0.9316594,-0.31651433982556654,3268.83154296875,EM* VES  122,12.312999725341797,10.505999565124512,9.821999549865723,9.208000183105469,8.913000106811523,8.152000427246094,7.415999889373779,nan,nan,nan,1.1904404536867867,0.58
1615,2199514810276415616,332.33535969414424,58.424617098092554,-3.4984344209829867,-2.659051415777096,0.32636133537872436,16.081318,14.696118,2.033658,-0.59888947,0.97489405,2.264611862156464,2826.119384765625,2MASS J22092050+5825287,14.71090030670166,11.991000175476074,11.036999702453613,10.529999732971191,10.114999771118164,9.152000427246094,8.680000305175781,nan,nan,nan,1.2553922654699081,0.58
1616,5940492274961206784,248.5995884248515,-49.469965244858486,-2.219235800944051,-4.290394430547974,0.36741633371784155,25.287586,11.978973,1.137351,-3.3491158,0.88553315,-0.19523431519925083,2529.73583984375,Hen 3-1210,11.979000091552734,10.418999671936035,9.777999877929688,9.347000122070312,9.098999977111816,8.232999801635742,5.201000213623047,nan,nan,nan,1.1596860044941022,0.58
1617,2198187905903858176,330.96939959040674,56.107063099639,-2.7166020881815487,-2.4387834586189023,0.17245943304392666,10.756038,14.302272,1.4083815,-0.2847842,0.98863524,0.48570661313011243,5011.93212890625,,nan,nan,nan,11.288000106811523,11.020999908447266,10.307999610900879,9.156999588012695,nan,nan,nan,1.1470771802840918,0.58
1618,5259592422140970368,148.28109417382183,-56.60809640430317,-7.914787709211015,5.490839780984747,0.3918536613810406,32.6393,10.1298685,1.1502466,-3.2302253,0.87900305,-1.904511947313832,2431.395263671875,CD-56  3011,10.129899978637695,8.873000144958496,8.166999816894531,7.763000011444092,7.52400016784668,6.938000202178955,6.317999839782715,nan,4.060000016845207e-14,nan,1.1183350824991212,0.58
1619,2211681937224482304,340.49087035360117,65.3740238537121,-2.0746649397246513,-0.6767461779986805,0.10284165958135423,5.1196394,14.986109,1.3122826,1.49914,1.0572891,0.04695416163264099,7783.759765625,,nan,nan,nan,12.244000434875488,11.920000076293945,10.769000053405762,9.487000465393066,nan,nan,nan,1.2032805756877083,0.58
1620,4256615888076108928,280.721357875335,-5.128656233823938,-1.0871544435533789,-1.4607038656584252,0.39845657705842347,27.790197,10.872363,1.0329151,-4.2087784,0.80217564,-1.12573191032795,2301.002685546875,EM* AS  318,10.872400283813477,9.628999710083008,9.057000160217285,8.46399974822998,8.204000473022461,7.561999797821045,7.040999889373779,nan,nan,nan,1.1205840560810123,0.58
1621,3424831527700714240,89.23346182552154,23.59987681199002,0.11173135082422692,-2.0643752117893897,0.5691396503130404,34.828243,10.910934,1.2033043,-1.7430375,0.9234438,-0.31297133824514134,1660.1453857421875,EM* AS  112,10.910900115966797,9.418000221252441,8.821000099182129,8.190999984741211,7.864999771118164,7.118000030517578,6.28000020980835,nan,nan,nan,1.184902087830873,0.575
1622,447529858467722240,46.81468543380699,55.41787975424788,-0.5585455282161881,-0.606260684087756,0.4331264148451256,31.466398,12.690121,1.4613533,-2.402959,0.9130352,0.8731940501160729,2232.291015625,EM* GGA  227,12.690099716186523,10.79699993133545,10.088000297546387,9.711000442504883,9.368000030517578,8.461999893188477,7.131999969482422,nan,nan,nan,1.2691592987237268,0.57
1623,2016096994950049920,358.36134366484384,63.289892994376146,-1.5953209731235212,-0.2170254559281959,0.14479661950146494,10.840681,14.052276,1.266655,1.2646044,1.0414251,-0.1439322287932292,5790.27001953125,,nan,nan,nan,10.73900032043457,10.364999771118164,9.42300033569336,8.630000114440918,nan,nan,nan,1.2846061179941857,0.57
1624,462035023880343936,48.43653701885858,59.46604194665757,-0.6817098078489365,-0.2052916192641683,0.3467521732614638,29.707636,12.362923,1.2153311,-1.2448082,0.96149975,0.06301862688088633,2776.283447265625,EM* GGA  233,12.362899780273438,10.739999771118164,10.093999862670898,9.555000305175781,9.23900032043457,8.312000274658203,7.486000061035156,nan,nan,nan,1.2759240018504705,0.57
1625,2012965757637441152,357.2112144080709,62.54716489459628,-2.278988787485291,-0.5494103626629644,0.17580239669055514,10.426222,14.526363,1.4229498,-0.116263054,0.9950674,0.7514873300861495,4967.43212890625,,nan,nan,nan,11.48799991607666,11.170000076293945,10.135000228881836,9.451000213623047,nan,nan,nan,1.2488193279823618,0.57
1626,2014855955554025344,347.46343504679,61.18708212882647,-3.58511022039784,-2.00585096221157,0.31484560810108314,26.547815,13.443399,2.1400585,-0.5704908,0.978146,0.9338876270437311,2867.603271484375,[D75b] Em* 23-007,13.443400382995605,11.543999671936035,10.894000053405762,9.071999549865723,8.781000137329102,8.222000122070312,7.452000141143799,nan,nan,nan,1.1636159843120442,0.57
1627,2198657259930292992,332.7426585777957,57.39094758126003,-3.0506434147688117,-2.4922324632364434,0.25907015015958307,21.890596,13.266897,1.4034433,1.8340858,1.0697414,0.3339840856918599,3465.318359375,ZTF J221058.23+572327.4,13.266900062561035,11.664999961853027,11.335000038146973,10.251999855041504,9.963000297546387,9.218999862670898,7.955999851226807,nan,nan,nan,1.228694942699639,0.57
1628,2209123614188895488,351.413269412681,64.34713571613868,-2.6122419010546856,-0.693605453083189,0.12464206903504697,7.243948,14.599805,1.3583708,1.232874,1.0418373,0.07812812621258303,6557.630859375,,nan,nan,nan,11.133000373840332,10.788999557495117,9.949000358581543,8.458000183105469,nan,nan,nan,1.2275825632467778,0.57
1629,5335247893141346688,179.23143789836422,-60.569816509011346,-5.937513133901408,1.0688539248932303,0.4476277009411214,28.63955,11.305972,1.2122068,-4.0605536,0.8603299,-0.4394431281074702,2153.396728515625,WRAY 15-913,11.305999755859375,9.494999885559082,8.555000305175781,7.85099983215332,7.816999912261963,7.72599983215332,7.183000087738037,nan,nan,nan,1.3133262432243522,0.57
1630,2005547623252962048,331.4983913312377,54.17449641949866,-2.716446273393732,-2.4754369186699487,0.1797592452014376,12.727707,12.541079,1.0985079,0.0876119,1.002478,-1.1854652533063188,5193.92724609375,,nan,nan,nan,10.14900016784668,9.895999908447266,9.170999526977539,8.227999687194824,nan,nan,nan,1.1303986053913564,0.565
1631,2198948389991864704,329.74779586645076,56.90384290633958,-4.310212589557759,-2.98367380834928,0.24247451233576917,22.761757,12.363231,1.3496485,-0.31366453,0.9869575,-0.7134388219788548,4017.564697265625,,nan,nan,nan,9.59000015258789,9.265000343322754,8.130000114440918,7.140999794006348,nan,nan,nan,1.201208930590509,0.565
1632,426427168016688768,16.32681342578053,60.89555740298909,-1.1032266675589473,-0.6366662155277651,0.3990450501550131,38.951042,12.287502,1.1886864,-1.6647482,0.9471128,0.29261192927332047,2428.004150390625,,nan,nan,nan,10.020000457763672,9.687999725341797,8.652999877929688,7.745999813079834,nan,nan,nan,1.293487883117887,0.565
1633,2198461890453956864,333.988881255608,56.75322712711269,-3.469920514439045,-2.7384204817297517,0.2248525256752546,18.737286,13.458365,1.2179499,0.84664226,1.0309504,0.21785429127528388,3947.093017578125,[D75b] Em* 22-022,13.458399772644043,11.781000137329102,11.414999961853027,11.057999610900879,10.784000396728516,9.946999549865723,9.486000061035156,nan,nan,nan,1.0817047262758208,0.565
1634,5967445810410541824,252.38309026594814,-43.75105241244497,-1.8865561898817433,-2.4438921004110767,0.39628692016697,23.61751,11.608023,1.1218023,-3.0383015,0.8886531,-0.4019286188737503,2320.5556640625,WRAY 15-1539,11.607999801635742,nan,nan,nan,nan,nan,nan,nan,nan,nan,1.0462288087433012,0.565
1635,2201711767652437376,337.87518142753487,60.808040510149425,-3.672743243461638,-2.0700960146899936,0.2643063411170499,22.220675,12.795873,1.2773266,1.0903977,1.0390251,-0.09358939844851477,3637.937255859375,,nan,nan,nan,9.565999984741211,9.288999557495117,8.460000038146973,7.519000053405762,nan,nan,nan,1.2560808818625875,0.56
1636,510890727848481280,20.63565359693923,61.54951360180562,-1.7163612229951342,-0.5652879895929985,0.3964779637455603,33.7329,10.372545,1.2881746,-2.0885637,0.93468344,-1.6363594865554418,2381.396728515625,EM* AS   16,10.3725004196167,8.659000396728516,7.9120001792907715,7.583000183105469,7.2270002365112305,6.427000045776367,5.51800012588501,nan,nan,nan,1.2638609428667416,0.56
1637,524828583920216192,20.00880344036905,64.47660858441682,-0.5232816333103841,-0.4868600816635319,0.2536312475097543,23.192085,12.727545,1.2239723,-2.7959163,0.9090393,-0.25144142632456834,3734.1591796875,,nan,nan,nan,10.428000450134277,10.255000114440918,9.649999618530273,7.857999801635742,nan,nan,nan,1.0871275116687231,0.56
1638,2007665183880869120,339.25590947686254,57.31326379062617,-2.7810187585487256,-1.66331425913694,0.12452272845657053,5.157316,15.210725,1.3383989,0.8518847,1.0308962,0.6869679710143402,6495.44384765625,,nan,nan,nan,12.20300006866455,11.916000366210938,10.62399959564209,8.836000442504883,nan,nan,nan,1.0128844645421755,0.56
1639,2015493672307780608,352.52720860241317,61.65573702518564,-2.410162564761712,-0.911390507451802,0.16707265220881407,13.156475,13.748619,1.4008074,-0.99844474,0.9640848,-0.1368540858687588,5155.58447265625,,nan,nan,nan,10.522000312805176,10.253999710083008,9.562999725341797,9.326000213623047,nan,nan,nan,1.1668213203449291,0.56
1640,519094562061640320,26.247966570856303,65.63124996033194,0.1587923183197702,0.3544763316719655,0.2731966125190744,25.96338,10.639598,1.5131588,-3.0032606,0.9040807,-2.1780255570337985,3349.00390625,EM* AS   39,10.639599800109863,9.114999771118164,8.456999778747559,7.886000156402588,7.570000171661377,6.853000164031982,6.0980000495910645,nan,nan,nan,1.1184650468318587,0.555
1641,5258785174447042688,153.75424386931942,-57.03764682566762,-5.804024904296673,3.228902866608506,0.38551875901774985,25.340399,11.292331,1.1861782,-4.3367906,0.8376988,-0.7774416815955085,2447.986328125,WRAY 15-530,11.2923002243042,10.0,9.484999656677246,8.70300006866455,8.4399995803833,7.738999843597412,7.291999816894531,nan,nan,nan,1.2596186859917438,0.555
1642,446553973177489536,50.70816720369212,54.12568378397515,1.387401413267547,-2.1350480013042357,0.4246971863728813,26.477976,11.546555,1.5351763,-2.5983431,0.8986911,-0.3130485156162024,2189.728759765625,ATO J050.7081+54.1256,11.546600341796875,10.156999588012695,9.75100040435791,9.050999641418457,8.868000030517578,9.642000198364258,8.503000259399414,nan,nan,nan,1.1431752091054017,0.55
1643,2015962682731633152,356.7685983680216,62.5227675520231,-2.266249180105289,-0.8287905049301348,0.14025343876090526,5.593066,15.521684,1.5846367,-1.5953479,0.945962,1.256251283805831,5856.25634765625,,nan,nan,nan,12.138999938964844,11.843000411987305,10.951000213623047,9.406000137329102,nan,nan,nan,1.0220223229472467,0.55
1644,2027473057634892032,299.0026517985291,26.77972829172213,-2.62416791510038,-5.852322506058572,0.42307443011435525,28.636953,11.062364,1.3372288,-0.93244076,0.9713115,-0.8055524848356619,2216.08447265625,EM* AS  371,11.062399864196777,9.345999717712402,8.699000358581543,8.371000289916992,8.119000434875488,7.427999973297119,6.613999843597412,nan,nan,nan,1.1528617642551429,0.55
1645,522791429394313088,14.443926641010487,61.879005239403305,-1.9935106303599324,-1.2451015053335641,0.406726553130366,29.261557,10.3630085,1.1499023,-1.0918366,0.9628436,-1.5904788696951186,2325.90087890625,EM* AS    9,10.36299991607666,8.98900032043457,8.454999923706055,8.029999732971191,7.763000011444092,7.053999900817871,6.0980000495910645,nan,nan,nan,1.0678035677913502,0.55
1646,5404698716875327616,148.04914828002813,-52.68959299224317,-5.674259839154055,3.1737731174250845,0.3551514008785938,23.74489,11.383398,1.0567579,-3.3409476,0.87533337,-0.8645342836380259,2650.9677734375,WRAY 15-458,11.383399963378906,9.845999717712402,9.277999877929688,8.99899959564209,8.690999984741211,7.479000091552734,4.576000213623047,nan,nan,nan,1.2231643004781036,0.55
1647,2198170416799753728,329.8348288664055,56.30943765352242,-4.024265873431697,-3.7570882189860626,0.2579120507769946,23.371843,11.815537,1.392662,0.96551484,1.0341201,-1.12710437357104,3484.7158203125,EM* GGR   41,11.815500259399414,10.074999809265137,9.208999633789062,8.781000137329102,8.484000205993652,7.745999813079834,7.010000228881836,nan,nan,nan,1.1473468828343876,0.55
1648,2028577276587714048,298.5517741075793,28.92487769907467,-2.4694438668504386,-4.869864265508033,0.22458175431236824,20.773632,12.165675,1.0203114,-3.3564487,0.8954269,-1.0774524867950568,4155.4345703125,,nan,nan,nan,10.01099967956543,9.795000076293945,8.791000366210938,7.208000183105469,nan,nan,nan,1.0087045817455322,0.55
1649,2061172779798496128,305.53444026120263,38.455912257142195,-2.857610205607242,-4.581626261836533,0.30454229567206825,29.123116,12.802914,1.4152174,-2.5473542,0.91060627,0.22115175162376133,3154.155029296875,,nan,nan,nan,9.64900016784668,9.300000190734863,8.447999954223633,7.519000053405762,nan,nan,nan,1.2485170028473092,0.55
1650,2005789588848555904,332.48849995586755,55.74667648017514,-2.297141774774578,-2.072923586688038,0.11343551895800663,5.5173554,15.148401,1.5293655,-1.371129,0.9510974,0.4221465716156878,6992.6474609375,,nan,nan,nan,11.798999786376953,11.484999656677246,10.600000381469727,8.918999671936035,nan,nan,nan,1.1722767119111068,0.545
1651,512299511484139904,23.52050229548234,62.37113569358094,-1.3147703704230715,-0.34981909372990716,0.34577413277796293,27.4926,12.025145,1.1426487,-1.7162808,0.9420948,-0.28089291917462234,2687.836669921875,EM* GGA   58,12.025099754333496,10.53600025177002,9.875,9.416999816894531,9.057999610900879,8.15999984741211,7.310999870300293,nan,nan,nan,1.3163069902983755,0.545
1652,457938385294492032,40.038454634293856,57.76157304712944,-0.10801992279716333,-1.122561958969066,0.4049357633610856,27.944843,10.38522,1.0440178,-1.5733916,0.9436472,-1.5778497523033685,2305.27490234375,BD+57   607a,10.385199546813965,8.975000381469727,8.178999900817871,7.6620001792907715,7.208000183105469,6.28000020980835,5.376999855041504,nan,nan,nan,1.3398793766121548,0.545
1653,2028480657000133376,298.7466105830931,28.44241070447427,-3.05994302397833,-5.584593059056524,0.24036697433596454,22.533226,12.633057,1.3018169,-4.00205,0.8764817,-0.46256937568610823,3918.3359375,HBHA 2703-44,12.633099555969238,11.090999603271484,10.425999641418457,10.036999702453613,9.767000198364258,8.904999732971191,7.836999893188477,nan,nan,nan,1.23310390714001,0.545
1654,2003783873468892544,343.1180670654798,56.14961767014449,-3.119547614197663,-2.8802865334914367,0.28229329820388727,19.397366,11.419569,1.2866268,1.7512691,1.0602196,-1.326928145084107,3123.4853515625,,nan,nan,nan,8.355999946594238,8.107999801635742,7.394999980926514,6.579999923706055,nan,nan,nan,1.0945288594629021,0.545
1655,2202256305078896896,339.6198883374441,63.2277756180812,-2.0784827668769554,-1.0756467840861261,0.1306074538937142,11.143017,13.661906,1.1148014,0.6519484,1.0228577,-0.7582539413670304,6412.37939453125,,nan,nan,nan,10.920000076293945,10.597000122070312,9.843999862670898,8.772000312805176,nan,nan,nan,1.2585946602989149,0.54
1656,2062242325430048512,304.62795005173155,39.92532498029805,-2.864882836069822,-4.790297649510578,0.47706957370363196,45.287323,11.603,1.7474871,-3.207519,0.8910172,-0.004091716637933729,1986.4482421875,,nan,nan,nan,8.914999961853027,8.842000007629395,9.298999786376953,7.660999774932861,nan,nan,nan,1.0994075917502986,0.54
1657,184100547625742592,81.74130263170535,36.12955096742777,-0.2520795398267204,-2.0900751141239953,0.43799516077380346,28.530394,10.611785,1.132247,-2.0139687,0.9140323,-1.1808685040440885,2103.70703125,EM* MWC  754,10.611800193786621,9.237000465393066,8.548999786376953,7.958000183105469,7.63100004196167,6.874000072479248,5.978000164031982,nan,nan,nan,1.234097291845304,0.535
1658,1981568447194883584,329.6862143522969,53.87295250826855,-2.7991954836055744,-2.5298537334489786,0.15932308994875383,14.235453,12.67992,1.3076162,-2.6590478,0.89670634,-1.3086862003352024,5871.94384765625,,nan,nan,nan,9.850000381469727,9.545000076293945,8.631999969482422,7.019999980926514,nan,nan,nan,1.203805501323986,0.535
1659,2200251276907209728,337.03437101289944,59.122372411421864,-3.393802554514409,-2.4173302659381655,0.25319383164317494,16.846432,14.440913,1.7296143,-1.3890685,0.9516767,1.4581788059209018,3537.52197265625,2MASS J22280825+5907204,14.43809986114502,12.163000106811523,11.37600040435791,10.795999526977539,10.510000228881836,9.527999877929688,8.329999923706055,nan,nan,nan,1.1191425846984122,0.535
1660,5863625971142224128,196.96733898688063,-61.291271960634525,-4.532861036798772,-0.9200118719527484,0.30986181804088647,29.169651,11.913033,1.2714605,-4.4467635,0.8638187,-0.631127144918814,3057.50390625,WRAY 15-1065,11.913000106811523,nan,nan,9.598999977111816,9.430000305175781,8.8100004196167,8.277000427246094,nan,nan,nan,1.069395797875625,0.53
1661,4255894054365881088,284.01513841878705,-2.626493322666688,-1.2002639326309794,-1.507674438681332,0.4208433770856911,25.411074,11.301877,1.2041407,-5.8373523,0.723297,-0.5775204933700095,2212.60546875,BD-02  4786,11.301899909973145,9.758999824523926,9.149999618530273,8.67199993133545,8.378999710083008,7.611999988555908,6.6519999504089355,nan,nan,nan,1.2097145715206856,0.53
1662,2200250555352714880,336.9604583756715,59.07046302738553,-3.0853865652097556,-2.2962868631964435,0.3877890200495357,39.050068,13.099896,1.512022,-0.756088,0.97266686,1.0428739719672748,2389.645751953125,2MASS J22275052+5904136,13.099900245666504,11.020000457763672,10.14799976348877,9.871999740600586,9.50100040435791,8.432999610900879,7.340000152587891,nan,nan,nan,1.1483376068162743,0.525
1663,2007423050801656960,341.91713940107445,58.151009261546136,-3.17014427866909,-1.7768026542609001,0.21327471341350643,17.202112,13.3339815,1.0072441,-0.43497202,0.9824993,-0.02132165078181103,4129.06787109375,UCAC4 741-086760,13.333999633789062,11.845999717712402,11.217000007629395,10.847999572753906,10.574000358581543,8.395999908447266,4.460999965667725,nan,nan,nan,1.1664473667219009,0.52
1664,427784931739195136,10.594176786244942,62.639181003599454,-3.1310105678818494,-0.2941847012670725,0.36393878287106846,33.748978,12.309469,1.2921886,-2.3973992,0.9176616,0.11461091465828943,2660.15087890625,EM* GGR  200,12.309499740600586,10.628000259399414,9.899999618530273,9.399999618530273,8.97700023651123,8.045000076293945,7.238999843597412,nan,nan,nan,1.3354946286285283,0.52
1665,2201545230294119040,333.9998962991117,60.86919163002898,-2.0475916723344287,-2.818540610182086,0.17053119207148218,14.806376,13.379249,1.2044144,0.18487015,1.0059212,-0.46173224124144596,5114.8818359375,,nan,nan,nan,10.232999801635742,9.916000366210938,9.085000038146973,8.845999717712402,nan,nan,nan,1.2262138842207075,0.515
1666,2200120606825789184,336.08698600421184,58.382070843196814,-3.720564708556269,-3.3485987266405304,0.2590967203828519,22.032976,13.243213,1.1955433,1.5013225,1.056149,0.3105222787396684,3463.26171875,,nan,nan,nan,10.597000122070312,10.376999855041504,9.494999885559082,8.135000228881836,nan,nan,nan,1.162721428448636,0.515
1667,2013878210541537024,350.8053544543714,60.64993521449937,-3.3044593837129206,-2.4613377673707264,0.28517924540422185,21.838097,11.586213,1.2086573,-0.39274022,0.9852394,-1.1381973105264684,3156.36376953125,EM* GGR  140,11.586199760437012,9.930999755859375,9.187999725341797,8.706000328063965,8.385000228881836,7.434999942779541,5.27400016784668,nan,nan,nan,1.2690931749689653,0.515
1668,2015439933675747584,351.3088407499973,61.172091656229675,-2.269157583623014,-0.5607162228351205,0.15936639163749167,11.284505,14.254193,1.1787119,-0.72047323,0.97508913,0.266177003398834,5285.65283203125,HBHA 6207-22,14.254199981689453,13.345000267028809,13.085000038146973,11.581999778747559,11.27299976348877,10.788999557495117,8.91100025177002,nan,nan,nan,1.237310340647533,0.51
1669,1873211541913518592,315.7832904805363,40.90400897232575,-2.7931171771293934,-4.123208735795268,0.3286918695424282,26.950441,11.568426,1.3341074,-1.5847894,0.94510764,-0.8476290598407417,2779.378662109375,EM* AS  454,11.568400382995605,9.640999794006348,9.123000144958496,8.659000396728516,8.345999717712402,7.440000057220459,6.091000080108643,nan,nan,nan,1.3088413659840445,0.505
1670,2200459050242735872,336.7532673447554,59.4441687555143,-3.4707063598789016,-2.445553951593496,0.31020624906644595,26.75327,13.276631,1.423603,4.6517873,1.1675898,0.7348840671567842,2960.300048828125,,nan,nan,nan,10.109000205993652,9.836000442504883,9.142000198364258,8.616999626159668,nan,nan,nan,1.1797502630742769,0.505
1671,523961000529758208,10.61028752640023,64.05004437829616,-2.7379285598800527,-0.5584757184288255,0.3642995753941119,31.523811,10.203903,1.3863974,-5.11253,0.8381397,-1.9888034764856712,2575.005126953125,EM* MWC  674,10.203900337219238,8.463000297546387,7.818999767303467,7.26200008392334,7.026000022888184,6.276000022888184,5.638999938964844,nan,nan,nan,1.0935658920030025,0.505
1672,2200246359161171328,337.0289938508814,58.98312238947701,-3.2868174233148375,-2.53762917174641,0.2734391921001928,27.269636,12.459864,1.8017502,3.3345566,1.1171155,-0.355832526191044,3580.147216796875,ATO J337.0290+58.9831,12.45989990234375,9.843999862670898,9.010000228881836,8.718000411987305,8.312000274658203,7.484000205993652,6.4710001945495605,nan,nan,nan,1.2321125786265719,0.505
1673,2013500979276835584,343.9576742111324,59.10413114459055,-3.204221604580067,-2.370391613864736,0.31731376730758193,30.442814,12.303697,1.8526487,1.7656595,1.0609432,-0.1888587912916222,3094.572998046875,EM* GGR  120,12.30370044708252,9.937000274658203,8.843999862670898,8.47700023651123,8.0600004196167,6.9670000076293945,5.879000186920166,nan,nan,nan,1.2245459741712765,0.505
1674,2013491427269041536,343.7215849024632,59.15905549539314,-2.7596777921845956,-2.1668477191257636,0.288279646712808,29.335625,12.556917,1.58883,0.8674282,1.0300932,-0.14401290365267982,3415.212890625,[D75b] Em* 22-123,12.556900024414062,10.557000160217285,9.843999862670898,9.694000244140625,9.494999885559082,8.829999923706055,8.027999877929688,nan,nan,nan,1.0078533039005577,0.505


==> anc/Table_2_all_readme.txt <==
Key to columns in Table 2 of Ball, Bromley, and Kenyon 2025.
index               - source number (1..1674)
source_id           - Gaia Data Release 3 (GDR3) source identification number
ra                  - right ascension/RA (source: GDR3; deg)
dec                 - declination/Dec (GDR3; deg)
pmra                - proper motion in RA direction (mas/yr)
pmdec               - prpermotion in Dec direction (mas/yr)
parallax            - parallax (GDR#; mas)
parallax_over_error - parallax /parallax_error (GDR3)
phot_g_mean_mag     - Gaia G-Band brightness (mag)
bp_rp               - Gaia BP-RP color index (mag)
astrometric_gof_al  - astrometric goodness of fit measure (GDR3)
ruwe                - renormalize unit weighted error (GDR3)
abs_mag             - absolute mag from GDR3 astrometry
rgeom               - physical distance from Bailor-Jones et al. (2021)
simbad_id           - SIMBAD main_id
G                   - G-band brightness (SIMBAD; mag)
J                   - J-band brightness (SIMBAD; mag)
K                   - K-band brightness (SIMBAD; mag)
w1                  - WISE W1pro brightness (mag)
w2                  - WISE W2pro brightness (mag)
w3                  - WISE W3pro brightness (mag)
w4                  - WISE W4pro brightness (mag)
Xrosat              - ROSAT X-ray luminosity (erg/s)
Xerosita            - SRG/eROSITA X-ray luminosity (erg/s)
Xxmm                - XMM-Newton X-ray luminosity (erg/s)
projcoeff           - spectral projection coefficient S (eq. 3, this work)
probability         - probability of source as a symbiotic star P (0..1, this work)

